The 2PM Hamiltonian for binary Kerr to quartic in spin

From the S-matrix of spinning particles, we extract the 2 PM conservative potential for binary spinning black holes up to quartic order in spin operators. An important ingredient is the exponentiated gravitational Compton amplitude in the classical spin-limit for all graviton helicity sectors. The validity of the resulting Hamiltonian is verified by matching to known lower spin order results, as well as direct computation of the 2PM impulse and spin kicks from the eikonal phase and that from the test black hole scattering based on Mathisson-Papapetrou-Dixon equations.

==> anc/3D_Integral_Coefficients.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*3D Integral Coefficients*)


(*  In this file, we adopt the definitions: *)
(* d[X] = \[PartialD](X) = \[PartialD] X/\[PartialD]p^2 *)
(* V[i, j] = Subscript[V, i,j]  defined in eq.(3.)*)


(* ::Chapter:: *)
(*Scalar*)


(* ::Section:: *)
(*(0, 0)*)


(* ::Subsection::Closed:: *)
(*3D Bubble*)


It[0,0]=((1 -3 \[Xi]) V[0,0]^2)/(2 Es \[Xi])+Es \[Xi] d[V[0,0]^2]


(* ::Subsection::Closed:: *)
(*3D Triangle*)


Jt[0,0]=2 Es \[Xi] V[0,0]^2


(* ::Chapter:: *)
(*S^1*)


(* ::Section:: *)
(*(1, 0)*)


(* ::Subsection::Closed:: *)
(*3D Bubble*)


It[1,0]=(I (1-3 \[Xi]) V[0,0] V[1,0] d3[pxq,Sa])/(2 Es \[Xi])+I Es \[Xi] d[V[0,0] V[1,0]] d3[pxq,Sa]+(I Es \[Xi] V[0,0] V[1,0] d3[pxq,Sa])/d3[p,p]


(* ::Subsection::Closed:: *)
(*3D Triangle*)


Jt[1,0]=2 I Es \[Xi] V[0,0] V[1,0] d3[pxq,Sa];


(* ::Chapter:: *)
(*S^2*)


(* ::Section:: *)
(*(1, 1)*)


(* ::Subsection::Closed:: *)
(*3D Bubble*)


It[1,1]=((1-3 \[Xi]) V[0,1] V[1,0] d3[p,Sa] d3[p,Sb] d3[q,q])/(4 Es \[Xi])+1/2 Es \[Xi] d[V[0,1] V[1,0]] d3[p,Sa] d3[p,Sb] d3[q,q]+(Es \[Xi] V[0,0] V[1,1] d3[p,Sa] d3[p,Sb] d3[q,q])/d3[p,p]^2+(Es \[Xi] V[0,1] V[1,0] d3[p,Sa] d3[p,Sb] d3[q,q])/d3[p,p]-(Es \[Xi] V[0,1] V[1,1] d3[p,Sa] d3[p,Sb] d3[q,q])/(2 d3[p,p])-(Es \[Xi] V[1,0] V[1,1] d3[p,Sa] d3[p,Sb] d3[q,q])/(2 d3[p,p])+1/2 Es \[Xi] V[0,1] V[1,0] d3[q,Sa] d3[q,Sb]+(3 (1-3 \[Xi]) V[0,0] V[1,1] d3[q,Sa] d3[q,Sb])/(8 Es \[Xi])+1/8 Es \[Xi] V[0,1] V[1,1] d3[q,Sa] d3[q,Sb]+1/8 Es \[Xi] V[1,0] V[1,1] d3[q,Sa] d3[q,Sb]+3/4 Es \[Xi] d[V[0,0] V[1,1]] d3[q,Sa] d3[q,Sb]+(Es \[Xi] V[0,0] V[1,1] d3[q,Sa] d3[q,Sb])/(2 d3[p,p])+((1-3 \[Xi]) V[0,1] V[1,0] d3[p,p] d3[q,Sa] d3[q,Sb])/(8 Es \[Xi])+1/4 Es \[Xi] d[V[0,1] V[1,0]] d3[p,p] d3[q,Sa] d3[q,Sb]-Es \[Xi] V[0,1] V[1,0] d3[q,q] d3[Sa,Sb]-((1-3 \[Xi]) V[0,0] V[1,1] d3[q,q] d3[Sa,Sb])/(8 Es \[Xi])+1/8 Es \[Xi] V[0,1] V[1,1] d3[q,q] d3[Sa,Sb]+1/8 Es \[Xi] V[1,0] V[1,1] d3[q,q] d3[Sa,Sb]-1/4 Es \[Xi] d[V[0,0] V[1,1]] d3[q,q] d3[Sa,Sb]-(Es \[Xi] V[0,0] V[1,1] d3[q,q] d3[Sa,Sb])/(2 d3[p,p])-((1-3 \[Xi]) V[0,1] V[1,0] d3[p,p] d3[q,q] d3[Sa,Sb])/(4 Es \[Xi])-1/2 Es \[Xi] d[V[0,1] V[1,0]] d3[p,p] d3[q,q] d3[Sa,Sb];


(* ::Subsection::Closed:: *)
(*3D Triangle*)


Jt[1,1]=Es \[Xi] V[0,1] V[1,0] d3[p,Sa] d3[p,Sb] d3[q,q]+(Es \[Xi] V[0,0] V[1,1] d3[p,Sa] d3[p,Sb] d3[q,q])/d3[p,p]+2 Es \[Xi] V[0,0] V[1,1] d3[q,Sa] d3[q,Sb]-Es \[Xi] V[0,0] V[1,1] d3[q,q] d3[Sa,Sb]-Es \[Xi] V[0,1] V[1,0] d3[p,p] d3[q,q] d3[Sa,Sb];


(* ::Section:: *)
(*(2, 0)*)


(* ::Subsection::Closed:: *)
(*3D Bubble*)


It[2,0]=((1-3 \[Xi]) V[1,0]^2 d3[p,Sa]^2 d3[q,q])/(8 Es \[Xi])+1/4 Es \[Xi] d[V[1,0]^2] d3[p,Sa]^2 d3[q,q]+(Es \[Xi] V[0,0] V[2,0] d3[p,Sa]^2 d3[q,q])/d3[p,p]^2+(Es \[Xi] V[1,0]^2 d3[p,Sa]^2 d3[q,q])/(2 d3[p,p])-(Es \[Xi] V[1,0] V[2,0] d3[p,Sa]^2 d3[q,q])/d3[p,p]+1/4 Es \[Xi] V[1,0]^2 d3[q,Sa]^2+(3 (1-3 \[Xi]) V[0,0] V[2,0] d3[q,Sa]^2)/(8 Es \[Xi])+1/4 Es \[Xi] V[1,0] V[2,0] d3[q,Sa]^2+3/4 Es \[Xi] d[V[0,0] V[2,0]] d3[q,Sa]^2+(Es \[Xi] V[0,0] V[2,0] d3[q,Sa]^2)/(2 d3[p,p])+((1-3 \[Xi]) V[1,0]^2 d3[p,p] d3[q,Sa]^2)/(16 Es \[Xi])+1/8 Es \[Xi] d[V[1,0]^2] d3[p,p] d3[q,Sa]^2-1/2 Es \[Xi] V[1,0]^2 d3[q,q] d3[Sa,Sa]-((1-3 \[Xi]) V[0,0] V[2,0] d3[q,q] d3[Sa,Sa])/(8 Es \[Xi])+1/4 Es \[Xi] V[1,0] V[2,0] d3[q,q] d3[Sa,Sa]-1/4 Es \[Xi] d[V[0,0] V[2,0]] d3[q,q] d3[Sa,Sa]-(Es \[Xi] V[0,0] V[2,0] d3[q,q] d3[Sa,Sa])/(2 d3[p,p])-((1-3 \[Xi]) V[1,0]^2 d3[p,p] d3[q,q] d3[Sa,Sa])/(8 Es \[Xi])-1/4 Es \[Xi] d[V[1,0]^2] d3[p,p] d3[q,q] d3[Sa,Sa]


(* ::Subsection::Closed:: *)
(*3D Triangle*)


Jt[2,0]=1/2 Es \[Xi] V[1,0]^2 d3[p,Sa]^2 d3[q,q]+(Es \[Xi] V[0,0] V[2,0] d3[p,Sa]^2 d3[q,q])/d3[p,p]+2 Es \[Xi] V[0,0] V[2,0] d3[q,Sa]^2-Es \[Xi] V[0,0] V[2,0] d3[q,q] d3[Sa,Sa]-1/2 Es \[Xi] V[1,0]^2 d3[p,p] d3[q,q] d3[Sa,Sa];


(* ::Chapter:: *)
(*S^3*)


(* ::Section:: *)
(*(2, 1)*)


(* ::Subsection::Closed:: *)
(*3D Bubble*)


It[2,1]=(3 I Es \[Xi] V[1,0] V[1,1] d3[p,Sa] d3[p,Sb] d3[pxq,Sa] d3[q,q])/(4 d3[p,p]^2)-(I Es \[Xi] V[1,1] V[2,0] d3[p,Sa] d3[p,Sb] d3[pxq,Sa] d3[q,q])/(2 d3[p,p]^2)-(I Es \[Xi] V[1,0] V[2,1] d3[p,Sa] d3[p,Sb] d3[pxq,Sa] d3[q,q])/(2 d3[p,p])-(I Es \[Xi] V[1,1]^2 d3[p,Sa]^2 d3[pxq,Sb] d3[q,q])/(8 d3[p,p]^2)+(3 I Es \[Xi] V[0,1] V[2,0] d3[p,Sa]^2 d3[pxq,Sb] d3[q,q])/(4 d3[p,p]^2)+(3 I Es \[Xi] V[0,0] V[2,1] d3[p,Sa]^2 d3[pxq,Sb] d3[q,q])/(4 d3[p,p]^2)-(I Es \[Xi] V[0,1] V[2,1] d3[p,Sa]^2 d3[pxq,Sb] d3[q,q])/(4 d3[p,p])-(I (1-3 \[Xi]) V[1,0] V[1,1] d3[pxq,Sb] d3[q,Sa]^2)/(16 Es \[Xi])+(3 I (1-3 \[Xi]) V[0,1] V[2,0] d3[pxq,Sb] d3[q,Sa]^2)/(16 Es \[Xi])+(3 I (1-3 \[Xi]) V[0,0] V[2,1] d3[pxq,Sb] d3[q,Sa]^2)/(16 Es \[Xi])-1/4 I Es \[Xi] V[0,1] V[2,1] d3[pxq,Sb] d3[q,Sa]^2+5/8 I Es \[Xi] V[1,0] V[2,1] d3[pxq,Sb] d3[q,Sa]^2-1/8 I Es \[Xi] d[V[1,0] V[1,1]] d3[pxq,Sb] d3[q,Sa]^2+3/8 I Es \[Xi] d[V[0,1] V[2,0]] d3[pxq,Sb] d3[q,Sa]^2+3/8 I Es \[Xi] d[V[0,0] V[2,1]] d3[pxq,Sb] d3[q,Sa]^2-(3 I Es \[Xi] V[1,0] V[1,1] d3[pxq,Sb] d3[q,Sa]^2)/(8 d3[p,p])-(I Es \[Xi] V[1,1]^2 d3[pxq,Sb] d3[q,Sa]^2)/(16 d3[p,p])+(7 I Es \[Xi] V[0,1] V[2,0] d3[pxq,Sb] d3[q,Sa]^2)/(8 d3[p,p])+(I Es \[Xi] V[1,1] V[2,0] d3[pxq,Sb] d3[q,Sa]^2)/(4 d3[p,p])+(7 I Es \[Xi] V[0,0] V[2,1] d3[pxq,Sb] d3[q,Sa]^2)/(8 d3[p,p])+(I (1-3 \[Xi]) V[1,0] V[1,1] d3[pxq,Sa] d3[q,Sa] d3[q,Sb])/(8 Es \[Xi])-(I (1-3 \[Xi]) V[0,1] V[2,0] d3[pxq,Sa] d3[q,Sa] d3[q,Sb])/(8 Es \[Xi])+(I (1-3 \[Xi]) V[0,0] V[2,1] d3[pxq,Sa] d3[q,Sa] d3[q,Sb])/(8 Es \[Xi])+1/4 I Es \[Xi] V[0,1] V[2,1] d3[pxq,Sa] d3[q,Sa] d3[q,Sb]-1/2 I Es \[Xi] V[1,0] V[2,1] d3[pxq,Sa] d3[q,Sa] d3[q,Sb]+1/4 I Es \[Xi] d[V[1,0] V[1,1]] d3[pxq,Sa] d3[q,Sa] d3[q,Sb]-1/4 I Es \[Xi] d[V[0,1] V[2,0]] d3[pxq,Sa] d3[q,Sa] d3[q,Sb]+1/4 I Es \[Xi] d[V[0,0] V[2,1]] d3[pxq,Sa] d3[q,Sa] d3[q,Sb]+(I Es \[Xi] V[1,0] V[1,1] d3[pxq,Sa] d3[q,Sa] d3[q,Sb])/(2 d3[p,p])+(I Es \[Xi] V[1,1]^2 d3[pxq,Sa] d3[q,Sa] d3[q,Sb])/(8 d3[p,p])-(3 I Es \[Xi] V[0,1] V[2,0] d3[pxq,Sa] d3[q,Sa] d3[q,Sb])/(4 d3[p,p])+(I Es \[Xi] V[0,0] V[2,1] d3[pxq,Sa] d3[q,Sa] d3[q,Sb])/(4 d3[p,p])-(I (1-3 \[Xi]) V[0,1] V[2,0] d3[pxq,Sb] d3[q,q] d3[Sa,Sa])/(16 Es \[Xi])-(I (1-3 \[Xi]) V[0,0] V[2,1] d3[pxq,Sb] d3[q,q] d3[Sa,Sa])/(16 Es \[Xi])+1/4 I Es \[Xi] V[0,1] V[2,1] d3[pxq,Sb] d3[q,q] d3[Sa,Sa]-3/8 I Es \[Xi] V[1,0] V[2,1] d3[pxq,Sb] d3[q,q] d3[Sa,Sa]-1/8 I Es \[Xi] d[V[0,1] V[2,0]] d3[pxq,Sb] d3[q,q] d3[Sa,Sa]-1/8 I Es \[Xi] d[V[0,0] V[2,1]] d3[pxq,Sb] d3[q,q] d3[Sa,Sa]+(I Es \[Xi] V[1,0] V[1,1] d3[pxq,Sb] d3[q,q] d3[Sa,Sa])/(8 d3[p,p])+(3 I Es \[Xi] V[1,1]^2 d3[pxq,Sb] d3[q,q] d3[Sa,Sa])/(16 d3[p,p])-(5 I Es \[Xi] V[0,1] V[2,0] d3[pxq,Sb] d3[q,q] d3[Sa,Sa])/(8 d3[p,p])-(I Es \[Xi] V[1,1] V[2,0] d3[pxq,Sb] d3[q,q] d3[Sa,Sa])/(4 d3[p,p])-(5 I Es \[Xi] V[0,0] V[2,1] d3[pxq,Sb] d3[q,q] d3[Sa,Sa])/(8 d3[p,p])-(I (1-3 \[Xi]) V[1,0] V[1,1] d3[pxq,Sa] d3[q,q] d3[Sa,Sb])/(16 Es \[Xi])-1/4 I Es \[Xi] V[0,1] V[2,1] d3[pxq,Sa] d3[q,q] d3[Sa,Sb]+1/2 I Es \[Xi] V[1,0] V[2,1] d3[pxq,Sa] d3[q,q] d3[Sa,Sb]-1/8 I Es \[Xi] d[V[1,0] V[1,1]] d3[pxq,Sa] d3[q,q] d3[Sa,Sb]-(I Es \[Xi] V[1,0] V[1,1] d3[pxq,Sa] d3[q,q] d3[Sa,Sb])/(2 d3[p,p])-(I Es \[Xi] V[1,1]^2 d3[pxq,Sa] d3[q,q] d3[Sa,Sb])/(8 d3[p,p])+(I Es \[Xi] V[0,1] V[2,0] d3[pxq,Sa] d3[q,q] d3[Sa,Sb])/(4 d3[p,p])+(I Es \[Xi] V[1,1] V[2,0] d3[pxq,Sa] d3[q,q] d3[Sa,Sb])/(2 d3[p,p])+(I Es \[Xi] V[0,0] V[2,1] d3[pxq,Sa] d3[q,q] d3[Sa,Sb])/(4 d3[p,p]);


(* ::Subsection::Closed:: *)
(*3D Triangle*)


Jt[2,1]=(I Es \[Xi] A[1,0] A[1,1] d3[p,Sa] d3[p,Sb] d3[pxq,Sa] d3[q,q])/(2 d3[p,p])+(I Es \[Xi] A[0,1] A[2,0] d3[p,Sa]^2 d3[pxq,Sb] d3[q,q])/(2 d3[p,p])+(I Es \[Xi] A[0,0] A[2,1] d3[p,Sa]^2 d3[pxq,Sb] d3[q,q])/(2 d3[p,p])-1/2 I Es \[Xi] A[1,0] A[1,1] d3[p,SaxSb] d3[q,q] d3[q,Sa]+I Es \[Xi] A[0,1] A[2,0] d3[p,SaxSb] d3[q,q] d3[q,Sa]-I Es \[Xi] A[0,0] A[2,1] d3[p,SaxSb] d3[q,q] d3[q,Sa]+2 I Es \[Xi] A[0,0] A[2,1] d3[pxq,Sb] d3[q,Sa]^2-1/2 I Es \[Xi] A[0,1] A[2,0] d3[pxq,Sb] d3[q,q] d3[Sa,Sa]-1/2 I Es \[Xi] A[0,0] A[2,1] d3[pxq,Sb] d3[q,q] d3[Sa,Sa]-1/2 I Es \[Xi] A[1,0] A[1,1] d3[pxq,Sa] d3[q,q] d3[Sa,Sb]


(* ::Section:: *)
(*(3, 0)*)


(* ::Subsection::Closed:: *)
(*3D Bubble*)


It[3,0]=(3 I Es \[Xi] V[1,0] V[2,0] d3[p,Sa]^2 d3[pxq,Sa] d3[q,q])/(4 d3[p,p]^2)-(I Es \[Xi] V[2,0]^2 d3[p,Sa]^2 d3[pxq,Sa] d3[q,q])/(2 d3[p,p]^2)+(3 I Es \[Xi] V[0,0] V[3,0] d3[p,Sa]^2 d3[pxq,Sa] d3[q,q])/(4 d3[p,p]^2)-(3 I Es \[Xi] V[1,0] V[3,0] d3[p,Sa]^2 d3[pxq,Sa] d3[q,q])/(4 d3[p,p])+(I (1-3 \[Xi]) V[1,0] V[2,0] d3[pxq,Sa] d3[q,Sa]^2)/(16 Es \[Xi])+(5 I (1-3 \[Xi]) V[0,0] V[3,0] d3[pxq,Sa] d3[q,Sa]^2)/(16 Es \[Xi])+1/8 I Es \[Xi] V[1,0] V[3,0] d3[pxq,Sa] d3[q,Sa]^2+1/8 I Es \[Xi] d[V[1,0] V[2,0]] d3[pxq,Sa] d3[q,Sa]^2+5/8 I Es \[Xi] d[V[0,0] V[3,0]] d3[pxq,Sa] d3[q,Sa]^2+(I Es \[Xi] V[1,0] V[2,0] d3[pxq,Sa] d3[q,Sa]^2)/(8 d3[p,p])+(I Es \[Xi] V[2,0]^2 d3[pxq,Sa] d3[q,Sa]^2)/(4 d3[p,p])+(9 I Es \[Xi] V[0,0] V[3,0] d3[pxq,Sa] d3[q,Sa]^2)/(8 d3[p,p])-(I (1-3 \[Xi]) V[1,0] V[2,0] d3[pxq,Sa] d3[q,q] d3[Sa,Sa])/(16 Es \[Xi])-(I (1-3 \[Xi]) V[0,0] V[3,0] d3[pxq,Sa] d3[q,q] d3[Sa,Sa])/(16 Es \[Xi])+1/8 I Es \[Xi] V[1,0] V[3,0] d3[pxq,Sa] d3[q,q] d3[Sa,Sa]-1/8 I Es \[Xi] d[V[1,0] V[2,0]] d3[pxq,Sa] d3[q,q] d3[Sa,Sa]-1/8 I Es \[Xi] d[V[0,0] V[3,0]] d3[pxq,Sa] d3[q,q] d3[Sa,Sa]-(3 I Es \[Xi] V[1,0] V[2,0] d3[pxq,Sa] d3[q,q] d3[Sa,Sa])/(8 d3[p,p])+(I Es \[Xi] V[2,0]^2 d3[pxq,Sa] d3[q,q] d3[Sa,Sa])/(4 d3[p,p])-(3 I Es \[Xi] V[0,0] V[3,0] d3[pxq,Sa] d3[q,q] d3[Sa,Sa])/(8 d3[p,p]);


(* ::Subsection:: *)
(*3D Triangle*)


Jt[3,0]=(I Es \[Xi] V[1,0] V[2,0] d3[p,Sa]^2 d3[pxq,Sa] d3[q,q])/(2 d3[p,p])+(I Es \[Xi] V[0,0] V[3,0] d3[p,Sa]^2 d3[pxq,Sa] d3[q,q])/(2 d3[p,p])+2 I Es \[Xi] V[0,0] V[3,0] d3[pxq,Sa] d3[q,Sa]^2-1/2 I Es \[Xi] V[1,0] V[2,0] d3[pxq,Sa] d3[q,q] d3[Sa,Sa]-1/2 I Es \[Xi] V[0,0] V[3,0] d3[pxq,Sa] d3[q,q] d3[Sa,Sa];


(* ::Chapter:: *)
(*S^4*)


(* ::Section:: *)
(*(2, 2)*)


(* ::Subsection::Closed:: *)
(*3D Bubble*)


It[2,2]=(Es \[Xi] V[1,1]^2 d3[p,Sa]^2 d3[p,Sb]^2 d3[q,q]^2)/(4 d3[p,p]^3)+(Es \[Xi] V[0,2] V[2,0] d3[p,Sa]^2 d3[p,Sb]^2 d3[q,q]^2)/(2 d3[p,p]^3)+(Es \[Xi] V[0,0] V[2,2] d3[p,Sa]^2 d3[p,Sb]^2 d3[q,q]^2)/(2 d3[p,p]^3)+(Es \[Xi] V[1,0] V[1,2] d3[p,Sa]^2 d3[p,Sb]^2 d3[q,q]^2)/(2 d3[p,p]^2)-(Es \[Xi] V[1,1] V[1,2] d3[p,Sa]^2 d3[p,Sb]^2 d3[q,q]^2)/(4 d3[p,p]^2)-(Es \[Xi] V[1,2] V[2,0] d3[p,Sa]^2 d3[p,Sb]^2 d3[q,q]^2)/(4 d3[p,p]^2)+(Es \[Xi] V[0,1] V[2,1] d3[p,Sa]^2 d3[p,Sb]^2 d3[q,q]^2)/(2 d3[p,p]^2)-(Es \[Xi] V[0,2] V[2,1] d3[p,Sa]^2 d3[p,Sb]^2 d3[q,q]^2)/(4 d3[p,p]^2)-(Es \[Xi] V[1,1] V[2,1] d3[p,Sa]^2 d3[p,Sb]^2 d3[q,q]^2)/(4 d3[p,p]^2)-(Es \[Xi] V[0,1] V[2,2] d3[p,Sa]^2 d3[p,Sb]^2 d3[q,q]^2)/(4 d3[p,p]^2)-(Es \[Xi] V[1,0] V[2,2] d3[p,Sa]^2 d3[p,Sb]^2 d3[q,q]^2)/(4 d3[p,p]^2)+(7 (1-3 \[Xi]) V[0,1] V[2,1] d3[p,Sb]^2 d3[q,q] d3[q,Sa]^2)/(64 Es \[Xi])+7/32 Es \[Xi] d[V[0,1] V[2,1]] d3[p,Sb]^2 d3[q,q] d3[q,Sa]^2-(Es \[Xi] V[1,1]^2 d3[p,Sb]^2 d3[q,q] d3[q,Sa]^2)/(16 d3[p,p]^2)+(3 Es \[Xi] V[0,2] V[2,0] d3[p,Sb]^2 d3[q,q] d3[q,Sa]^2)/(8 d3[p,p]^2)+(3 Es \[Xi] V[0,0] V[2,2] d3[p,Sb]^2 d3[q,q] d3[q,Sa]^2)/(8 d3[p,p]^2)+(Es \[Xi] V[1,0] V[1,2] d3[p,Sb]^2 d3[q,q] d3[q,Sa]^2)/(8 d3[p,p])+(Es \[Xi] V[1,1] V[1,2] d3[p,Sb]^2 d3[q,q] d3[q,Sa]^2)/(8 d3[p,p])+(5 Es \[Xi] V[0,1] V[2,1] d3[p,Sb]^2 d3[q,q] d3[q,Sa]^2)/(8 d3[p,p])-(3 Es \[Xi] V[0,2] V[2,1] d3[p,Sb]^2 d3[q,q] d3[q,Sa]^2)/(8 d3[p,p])-(3 Es \[Xi] V[0,1] V[2,2] d3[p,Sb]^2 d3[q,q] d3[q,Sa]^2)/(8 d3[p,p])-((1-3 \[Xi]) V[1,0] V[1,2] d3[p,Sa] d3[p,Sb] d3[q,q] d3[q,Sa] d3[q,Sb])/(32 Es \[Xi])-((1-3 \[Xi]) V[0,1] V[2,1] d3[p,Sa] d3[p,Sb] d3[q,q] d3[q,Sa] d3[q,Sb])/(32 Es \[Xi])-1/16 Es \[Xi] d[V[1,0] V[1,2]] d3[p,Sa] d3[p,Sb] d3[q,q] d3[q,Sa] d3[q,Sb]-1/16 Es \[Xi] d[V[0,1] V[2,1]] d3[p,Sa] d3[p,Sb] d3[q,q] d3[q,Sa] d3[q,Sb]+(Es \[Xi] V[1,1]^2 d3[p,Sa] d3[p,Sb] d3[q,q] d3[q,Sa] d3[q,Sb])/(4 d3[p,p]^2)-(Es \[Xi] V[0,2] V[2,0] d3[p,Sa] d3[p,Sb] d3[q,q] d3[q,Sa] d3[q,Sb])/(2 d3[p,p]^2)+(3 Es \[Xi] V[0,0] V[2,2] d3[p,Sa] d3[p,Sb] d3[q,q] d3[q,Sa] d3[q,Sb])/(2 d3[p,p]^2)-(Es \[Xi] V[1,1] V[1,2] d3[p,Sa] d3[p,Sb] d3[q,q] d3[q,Sa] d3[q,Sb])/(4 d3[p,p])+(Es \[Xi] V[1,2] V[2,0] d3[p,Sa] d3[p,Sb] d3[q,q] d3[q,Sa] d3[q,Sb])/(4 d3[p,p])+(Es \[Xi] V[0,2] V[2,1] d3[p,Sa] d3[p,Sb] d3[q,q] d3[q,Sa] d3[q,Sb])/(4 d3[p,p])-(Es \[Xi] V[1,1] V[2,1] d3[p,Sa] d3[p,Sb] d3[q,q] d3[q,Sa] d3[q,Sb])/(4 d3[p,p])-(3 Es \[Xi] V[0,1] V[2,2] d3[p,Sa] d3[p,Sb] d3[q,q] d3[q,Sa] d3[q,Sb])/(4 d3[p,p])-(3 Es \[Xi] V[1,0] V[2,2] d3[p,Sa] d3[p,Sb] d3[q,q] d3[q,Sa] d3[q,Sb])/(4 d3[p,p])+(7 (1-3 \[Xi]) V[1,0] V[1,2] d3[p,Sa]^2 d3[q,q] d3[q,Sb]^2)/(64 Es \[Xi])+7/32 Es \[Xi] d[V[1,0] V[1,2]] d3[p,Sa]^2 d3[q,q] d3[q,Sb]^2-(Es \[Xi] V[1,1]^2 d3[p,Sa]^2 d3[q,q] d3[q,Sb]^2)/(16 d3[p,p]^2)+(3 Es \[Xi] V[0,2] V[2,0] d3[p,Sa]^2 d3[q,q] d3[q,Sb]^2)/(8 d3[p,p]^2)+(3 Es \[Xi] V[0,0] V[2,2] d3[p,Sa]^2 d3[q,q] d3[q,Sb]^2)/(8 d3[p,p]^2)+(5 Es \[Xi] V[1,0] V[1,2] d3[p,Sa]^2 d3[q,q] d3[q,Sb]^2)/(8 d3[p,p])-(3 Es \[Xi] V[1,2] V[2,0] d3[p,Sa]^2 d3[q,q] d3[q,Sb]^2)/(8 d3[p,p])+(Es \[Xi] V[0,1] V[2,1] d3[p,Sa]^2 d3[q,q] d3[q,Sb]^2)/(8 d3[p,p])+(Es \[Xi] V[1,1] V[2,1] d3[p,Sa]^2 d3[q,q] d3[q,Sb]^2)/(8 d3[p,p])-(3 Es \[Xi] V[1,0] V[2,2] d3[p,Sa]^2 d3[q,q] d3[q,Sb]^2)/(8 d3[p,p])+(3 (1-3 \[Xi]) V[1,1]^2 d3[q,Sa]^2 d3[q,Sb]^2)/(256 Es \[Xi])+3/16 Es \[Xi] V[1,0] V[1,2] d3[q,Sa]^2 d3[q,Sb]^2+1/8 Es \[Xi] V[1,1] V[1,2] d3[q,Sa]^2 d3[q,Sb]^2+(3 (1-3 \[Xi]) V[0,2] V[2,0] d3[q,Sa]^2 d3[q,Sb]^2)/(128 Es \[Xi])+5/64 Es \[Xi] V[1,2] V[2,0] d3[q,Sa]^2 d3[q,Sb]^2+3/16 Es \[Xi] V[0,1] V[2,1] d3[q,Sa]^2 d3[q,Sb]^2+5/64 Es \[Xi] V[0,2] V[2,1] d3[q,Sa]^2 d3[q,Sb]^2+1/8 Es \[Xi] V[1,1] V[2,1] d3[q,Sa]^2 d3[q,Sb]^2+(35 (1-3 \[Xi]) V[0,0] V[2,2] d3[q,Sa]^2 d3[q,Sb]^2)/(128 Es \[Xi])+5/64 Es \[Xi] V[0,1] V[2,2] d3[q,Sa]^2 d3[q,Sb]^2+5/64 Es \[Xi] V[1,0] V[2,2] d3[q,Sa]^2 d3[q,Sb]^2+3/128 Es \[Xi] d[V[1,1]^2] d3[q,Sa]^2 d3[q,Sb]^2+3/64 Es \[Xi] d[V[0,2] V[2,0]] d3[q,Sa]^2 d3[q,Sb]^2+35/64 Es \[Xi] d[V[0,0] V[2,2]] d3[q,Sa]^2 d3[q,Sb]^2-(Es \[Xi] V[1,1]^2 d3[q,Sa]^2 d3[q,Sb]^2)/(32 d3[p,p])-(Es \[Xi] V[0,2] V[2,0] d3[q,Sa]^2 d3[q,Sb]^2)/(16 d3[p,p])+(15 Es \[Xi] V[0,0] V[2,2] d3[q,Sa]^2 d3[q,Sb]^2)/(16 d3[p,p])+(5 (1-3 \[Xi]) V[1,0] V[1,2] d3[p,p] d3[q,Sa]^2 d3[q,Sb]^2)/(128 Es \[Xi])+(5 (1-3 \[Xi]) V[0,1] V[2,1] d3[p,p] d3[q,Sa]^2 d3[q,Sb]^2)/(128 Es \[Xi])+5/64 Es \[Xi] d[V[1,0] V[1,2]] d3[p,p] d3[q,Sa]^2 d3[q,Sb]^2+5/64 Es \[Xi] d[V[0,1] V[2,1]] d3[p,p] d3[q,Sa]^2 d3[q,Sb]^2-((1-3 \[Xi]) V[1,0] V[1,2] d3[p,Sb]^2 d3[q,q]^2 d3[Sa,Sa])/(64 Es \[Xi])-(3 (1-3 \[Xi]) V[0,1] V[2,1] d3[p,Sb]^2 d3[q,q]^2 d3[Sa,Sa])/(64 Es \[Xi])-1/32 Es \[Xi] d[V[1,0] V[1,2]] d3[p,Sb]^2 d3[q,q]^2 d3[Sa,Sa]-3/32 Es \[Xi] d[V[0,1] V[2,1]] d3[p,Sb]^2 d3[q,q]^2 d3[Sa,Sa]-(Es \[Xi] V[1,1]^2 d3[p,Sb]^2 d3[q,q]^2 d3[Sa,Sa])/(16 d3[p,p]^2)-(Es \[Xi] V[0,2] V[2,0] d3[p,Sb]^2 d3[q,q]^2 d3[Sa,Sa])/(8 d3[p,p]^2)-(Es \[Xi] V[0,0] V[2,2] d3[p,Sb]^2 d3[q,q]^2 d3[Sa,Sa])/(8 d3[p,p]^2)-(3 Es \[Xi] V[1,0] V[1,2] d3[p,Sb]^2 d3[q,q]^2 d3[Sa,Sa])/(8 d3[p,p])+(Es \[Xi] V[1,1] V[1,2] d3[p,Sb]^2 d3[q,q]^2 d3[Sa,Sa])/(8 d3[p,p])-(3 Es \[Xi] V[0,1] V[2,1] d3[p,Sb]^2 d3[q,q]^2 d3[Sa,Sa])/(8 d3[p,p])+(Es \[Xi] V[0,2] V[2,1] d3[p,Sb]^2 d3[q,q]^2 d3[Sa,Sa])/(8 d3[p,p])+(Es \[Xi] V[0,1] V[2,2] d3[p,Sb]^2 d3[q,q]^2 d3[Sa,Sa])/(8 d3[p,p])+(3 (1-3 \[Xi]) V[1,1]^2 d3[q,q] d3[q,Sb]^2 d3[Sa,Sa])/(256 Es \[Xi])-5/8 Es \[Xi] V[1,0] V[1,2] d3[q,q] d3[q,Sb]^2 d3[Sa,Sa]-(5 (1-3 \[Xi]) V[0,2] V[2,0] d3[q,q] d3[q,Sb]^2 d3[Sa,Sa])/(128 Es \[Xi])+5/64 Es \[Xi] V[1,2] V[2,0] d3[q,q] d3[q,Sb]^2 d3[Sa,Sa]-3/16 Es \[Xi] V[0,1] V[2,1] d3[q,q] d3[q,Sb]^2 d3[Sa,Sa]-3/64 Es \[Xi] V[0,2] V[2,1] d3[q,q] d3[q,Sb]^2 d3[Sa,Sa]-1/8 Es \[Xi] V[1,1] V[2,1] d3[q,q] d3[q,Sb]^2 d3[Sa,Sa]-(5 (1-3 \[Xi]) V[0,0] V[2,2] d3[q,q] d3[q,Sb]^2 d3[Sa,Sa])/(128 Es \[Xi])-3/64 Es \[Xi] V[0,1] V[2,2] d3[q,q] d3[q,Sb]^2 d3[Sa,Sa]+5/64 Es \[Xi] V[1,0] V[2,2] d3[q,q] d3[q,Sb]^2 d3[Sa,Sa]+3/128 Es \[Xi] d[V[1,1]^2] d3[q,q] d3[q,Sb]^2 d3[Sa,Sa]-5/64 Es \[Xi] d[V[0,2] V[2,0]] d3[q,q] d3[q,Sb]^2 d3[Sa,Sa]-5/64 Es \[Xi] d[V[0,0] V[2,2]] d3[q,q] d3[q,Sb]^2 d3[Sa,Sa]+(Es \[Xi] V[1,1]^2 d3[q,q] d3[q,Sb]^2 d3[Sa,Sa])/(32 d3[p,p])-(3 Es \[Xi] V[0,2] V[2,0] d3[q,q] d3[q,Sb]^2 d3[Sa,Sa])/(16 d3[p,p])-(3 Es \[Xi] V[0,0] V[2,2] d3[q,q] d3[q,Sb]^2 d3[Sa,Sa])/(16 d3[p,p])-(7 (1-3 \[Xi]) V[1,0] V[1,2] d3[p,p] d3[q,q] d3[q,Sb]^2 d3[Sa,Sa])/(64 Es \[Xi])-(3 (1-3 \[Xi]) V[0,1] V[2,1] d3[p,p] d3[q,q] d3[q,Sb]^2 d3[Sa,Sa])/(128 Es \[Xi])-7/32 Es \[Xi] d[V[1,0] V[1,2]] d3[p,p] d3[q,q] d3[q,Sb]^2 d3[Sa,Sa]-3/64 Es \[Xi] d[V[0,1] V[2,1]] d3[p,p] d3[q,q] d3[q,Sb]^2 d3[Sa,Sa]+((1-3 \[Xi]) V[1,0] V[1,2] d3[p,Sa] d3[p,Sb] d3[q,q]^2 d3[Sa,Sb])/(32 Es \[Xi])+((1-3 \[Xi]) V[0,1] V[2,1] d3[p,Sa] d3[p,Sb] d3[q,q]^2 d3[Sa,Sb])/(32 Es \[Xi])+1/16 Es \[Xi] d[V[1,0] V[1,2]] d3[p,Sa] d3[p,Sb] d3[q,q]^2 d3[Sa,Sb]+1/16 Es \[Xi] d[V[0,1] V[2,1]] d3[p,Sa] d3[p,Sb] d3[q,q]^2 d3[Sa,Sb]-(Es \[Xi] V[1,1]^2 d3[p,Sa] d3[p,Sb] d3[q,q]^2 d3[Sa,Sb])/(4 d3[p,p]^2)-(Es \[Xi] V[0,2] V[2,0] d3[p,Sa] d3[p,Sb] d3[q,q]^2 d3[Sa,Sb])/(2 d3[p,p]^2)-(Es \[Xi] V[0,0] V[2,2] d3[p,Sa] d3[p,Sb] d3[q,q]^2 d3[Sa,Sb])/(2 d3[p,p]^2)+(Es \[Xi] V[1,1] V[1,2] d3[p,Sa] d3[p,Sb] d3[q,q]^2 d3[Sa,Sb])/(4 d3[p,p])+(Es \[Xi] V[1,2] V[2,0] d3[p,Sa] d3[p,Sb] d3[q,q]^2 d3[Sa,Sb])/(4 d3[p,p])+(Es \[Xi] V[0,2] V[2,1] d3[p,Sa] d3[p,Sb] d3[q,q]^2 d3[Sa,Sb])/(4 d3[p,p])+(Es \[Xi] V[1,1] V[2,1] d3[p,Sa] d3[p,Sb] d3[q,q]^2 d3[Sa,Sb])/(4 d3[p,p])+(Es \[Xi] V[0,1] V[2,2] d3[p,Sa] d3[p,Sb] d3[q,q]^2 d3[Sa,Sb])/(4 d3[p,p])+(Es \[Xi] V[1,0] V[2,2] d3[p,Sa] d3[p,Sb] d3[q,q]^2 d3[Sa,Sb])/(4 d3[p,p])-((1-3 \[Xi]) V[1,1]^2 d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sb])/(64 Es \[Xi])+1/4 Es \[Xi] V[1,0] V[1,2] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sb]+1/8 Es \[Xi] V[1,1] V[1,2] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sb]+(3 (1-3 \[Xi]) V[0,2] V[2,0] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sb])/(32 Es \[Xi])+1/16 Es \[Xi] V[1,2] V[2,0] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sb]+1/4 Es \[Xi] V[0,1] V[2,1] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sb]+1/16 Es \[Xi] V[0,2] V[2,1] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sb]+1/8 Es \[Xi] V[1,1] V[2,1] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sb]-(5 (1-3 \[Xi]) V[0,0] V[2,2] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sb])/(32 Es \[Xi])+1/16 Es \[Xi] V[0,1] V[2,2] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sb]+1/16 Es \[Xi] V[1,0] V[2,2] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sb]-1/32 Es \[Xi] d[V[1,1]^2] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sb]+3/16 Es \[Xi] d[V[0,2] V[2,0]] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sb]-5/16 Es \[Xi] d[V[0,0] V[2,2]] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sb]-(Es \[Xi] V[1,1]^2 d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sb])/(8 d3[p,p])+(Es \[Xi] V[0,2] V[2,0] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sb])/(4 d3[p,p])-(3 Es \[Xi] V[0,0] V[2,2] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sb])/(4 d3[p,p])+((1-3 \[Xi]) V[1,0] V[1,2] d3[p,p] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sb])/(32 Es \[Xi])+((1-3 \[Xi]) V[0,1] V[2,1] d3[p,p] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sb])/(32 Es \[Xi])+1/16 Es \[Xi] d[V[1,0] V[1,2]] d3[p,p] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sb]+1/16 Es \[Xi] d[V[0,1] V[2,1]] d3[p,p] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sb]+((1-3 \[Xi]) V[1,1]^2 d3[q,q]^2 d3[Sa,Sb]^2)/(128 Es \[Xi])-1/8 Es \[Xi] V[1,0] V[1,2] d3[q,q]^2 d3[Sa,Sb]^2-1/8 Es \[Xi] V[1,1] V[1,2] d3[q,q]^2 d3[Sa,Sb]^2+((1-3 \[Xi]) V[0,2] V[2,0] d3[q,q]^2 d3[Sa,Sb]^2)/(64 Es \[Xi])-1/32 Es \[Xi] V[1,2] V[2,0] d3[q,q]^2 d3[Sa,Sb]^2-1/8 Es \[Xi] V[0,1] V[2,1] d3[q,q]^2 d3[Sa,Sb]^2-1/32 Es \[Xi] V[0,2] V[2,1] d3[q,q]^2 d3[Sa,Sb]^2-1/8 Es \[Xi] V[1,1] V[2,1] d3[q,q]^2 d3[Sa,Sb]^2+((1-3 \[Xi]) V[0,0] V[2,2] d3[q,q]^2 d3[Sa,Sb]^2)/(64 Es \[Xi])-1/32 Es \[Xi] V[0,1] V[2,2] d3[q,q]^2 d3[Sa,Sb]^2-1/32 Es \[Xi] V[1,0] V[2,2] d3[q,q]^2 d3[Sa,Sb]^2+1/64 Es \[Xi] d[V[1,1]^2] d3[q,q]^2 d3[Sa,Sb]^2+1/32 Es \[Xi] d[V[0,2] V[2,0]] d3[q,q]^2 d3[Sa,Sb]^2+1/32 Es \[Xi] d[V[0,0] V[2,2]] d3[q,q]^2 d3[Sa,Sb]^2+(Es \[Xi] V[1,1]^2 d3[q,q]^2 d3[Sa,Sb]^2)/(16 d3[p,p])+(Es \[Xi] V[0,2] V[2,0] d3[q,q]^2 d3[Sa,Sb]^2)/(8 d3[p,p])+(Es \[Xi] V[0,0] V[2,2] d3[q,q]^2 d3[Sa,Sb]^2)/(8 d3[p,p])-((1-3 \[Xi]) V[1,0] V[1,2] d3[p,p] d3[q,q]^2 d3[Sa,Sb]^2)/(64 Es \[Xi])-((1-3 \[Xi]) V[0,1] V[2,1] d3[p,p] d3[q,q]^2 d3[Sa,Sb]^2)/(64 Es \[Xi])-1/32 Es \[Xi] d[V[1,0] V[1,2]] d3[p,p] d3[q,q]^2 d3[Sa,Sb]^2-1/32 Es \[Xi] d[V[0,1] V[2,1]] d3[p,p] d3[q,q]^2 d3[Sa,Sb]^2-(3 (1-3 \[Xi]) V[1,0] V[1,2] d3[p,Sa]^2 d3[q,q]^2 d3[Sb,Sb])/(64 Es \[Xi])-((1-3 \[Xi]) V[0,1] V[2,1] d3[p,Sa]^2 d3[q,q]^2 d3[Sb,Sb])/(64 Es \[Xi])-3/32 Es \[Xi] d[V[1,0] V[1,2]] d3[p,Sa]^2 d3[q,q]^2 d3[Sb,Sb]-1/32 Es \[Xi] d[V[0,1] V[2,1]] d3[p,Sa]^2 d3[q,q]^2 d3[Sb,Sb]-(Es \[Xi] V[1,1]^2 d3[p,Sa]^2 d3[q,q]^2 d3[Sb,Sb])/(16 d3[p,p]^2)-(Es \[Xi] V[0,2] V[2,0] d3[p,Sa]^2 d3[q,q]^2 d3[Sb,Sb])/(8 d3[p,p]^2)-(Es \[Xi] V[0,0] V[2,2] d3[p,Sa]^2 d3[q,q]^2 d3[Sb,Sb])/(8 d3[p,p]^2)-(3 Es \[Xi] V[1,0] V[1,2] d3[p,Sa]^2 d3[q,q]^2 d3[Sb,Sb])/(8 d3[p,p])+(Es \[Xi] V[1,2] V[2,0] d3[p,Sa]^2 d3[q,q]^2 d3[Sb,Sb])/(8 d3[p,p])-(3 Es \[Xi] V[0,1] V[2,1] d3[p,Sa]^2 d3[q,q]^2 d3[Sb,Sb])/(8 d3[p,p])+(Es \[Xi] V[1,1] V[2,1] d3[p,Sa]^2 d3[q,q]^2 d3[Sb,Sb])/(8 d3[p,p])+(Es \[Xi] V[1,0] V[2,2] d3[p,Sa]^2 d3[q,q]^2 d3[Sb,Sb])/(8 d3[p,p])+(3 (1-3 \[Xi]) V[1,1]^2 d3[q,q] d3[q,Sa]^2 d3[Sb,Sb])/(256 Es \[Xi])-3/16 Es \[Xi] V[1,0] V[1,2] d3[q,q] d3[q,Sa]^2 d3[Sb,Sb]-1/8 Es \[Xi] V[1,1] V[1,2] d3[q,q] d3[q,Sa]^2 d3[Sb,Sb]-(5 (1-3 \[Xi]) V[0,2] V[2,0] d3[q,q] d3[q,Sa]^2 d3[Sb,Sb])/(128 Es \[Xi])-3/64 Es \[Xi] V[1,2] V[2,0] d3[q,q] d3[q,Sa]^2 d3[Sb,Sb]-5/8 Es \[Xi] V[0,1] V[2,1] d3[q,q] d3[q,Sa]^2 d3[Sb,Sb]+5/64 Es \[Xi] V[0,2] V[2,1] d3[q,q] d3[q,Sa]^2 d3[Sb,Sb]-(5 (1-3 \[Xi]) V[0,0] V[2,2] d3[q,q] d3[q,Sa]^2 d3[Sb,Sb])/(128 Es \[Xi])+5/64 Es \[Xi] V[0,1] V[2,2] d3[q,q] d3[q,Sa]^2 d3[Sb,Sb]-3/64 Es \[Xi] V[1,0] V[2,2] d3[q,q] d3[q,Sa]^2 d3[Sb,Sb]+3/128 Es \[Xi] d[V[1,1]^2] d3[q,q] d3[q,Sa]^2 d3[Sb,Sb]-5/64 Es \[Xi] d[V[0,2] V[2,0]] d3[q,q] d3[q,Sa]^2 d3[Sb,Sb]-5/64 Es \[Xi] d[V[0,0] V[2,2]] d3[q,q] d3[q,Sa]^2 d3[Sb,Sb]+(Es \[Xi] V[1,1]^2 d3[q,q] d3[q,Sa]^2 d3[Sb,Sb])/(32 d3[p,p])-(3 Es \[Xi] V[0,2] V[2,0] d3[q,q] d3[q,Sa]^2 d3[Sb,Sb])/(16 d3[p,p])-(3 Es \[Xi] V[0,0] V[2,2] d3[q,q] d3[q,Sa]^2 d3[Sb,Sb])/(16 d3[p,p])-(3 (1-3 \[Xi]) V[1,0] V[1,2] d3[p,p] d3[q,q] d3[q,Sa]^2 d3[Sb,Sb])/(128 Es \[Xi])-(7 (1-3 \[Xi]) V[0,1] V[2,1] d3[p,p] d3[q,q] d3[q,Sa]^2 d3[Sb,Sb])/(64 Es \[Xi])-3/64 Es \[Xi] d[V[1,0] V[1,2]] d3[p,p] d3[q,q] d3[q,Sa]^2 d3[Sb,Sb]-7/32 Es \[Xi] d[V[0,1] V[2,1]] d3[p,p] d3[q,q] d3[q,Sa]^2 d3[Sb,Sb]+((1-3 \[Xi]) V[1,1]^2 d3[q,q]^2 d3[Sa,Sa] d3[Sb,Sb])/(256 Es \[Xi])+3/8 Es \[Xi] V[1,0] V[1,2] d3[q,q]^2 d3[Sa,Sa] d3[Sb,Sb]+((1-3 \[Xi]) V[0,2] V[2,0] d3[q,q]^2 d3[Sa,Sa] d3[Sb,Sb])/(128 Es \[Xi])-1/64 Es \[Xi] V[1,2] V[2,0] d3[q,q]^2 d3[Sa,Sa] d3[Sb,Sb]+3/8 Es \[Xi] V[0,1] V[2,1] d3[q,q]^2 d3[Sa,Sa] d3[Sb,Sb]-1/64 Es \[Xi] V[0,2] V[2,1] d3[q,q]^2 d3[Sa,Sa] d3[Sb,Sb]+((1-3 \[Xi]) V[0,0] V[2,2] d3[q,q]^2 d3[Sa,Sa] d3[Sb,Sb])/(128 Es \[Xi])-1/64 Es \[Xi] V[0,1] V[2,2] d3[q,q]^2 d3[Sa,Sa] d3[Sb,Sb]-1/64 Es \[Xi] V[1,0] V[2,2] d3[q,q]^2 d3[Sa,Sa] d3[Sb,Sb]+1/128 Es \[Xi] d[V[1,1]^2] d3[q,q]^2 d3[Sa,Sa] d3[Sb,Sb]+1/64 Es \[Xi] d[V[0,2] V[2,0]] d3[q,q]^2 d3[Sa,Sa] d3[Sb,Sb]+1/64 Es \[Xi] d[V[0,0] V[2,2]] d3[q,q]^2 d3[Sa,Sa] d3[Sb,Sb]+(Es \[Xi] V[1,1]^2 d3[q,q]^2 d3[Sa,Sa] d3[Sb,Sb])/(32 d3[p,p])+(Es \[Xi] V[0,2] V[2,0] d3[q,q]^2 d3[Sa,Sa] d3[Sb,Sb])/(16 d3[p,p])+(Es \[Xi] V[0,0] V[2,2] d3[q,q]^2 d3[Sa,Sa] d3[Sb,Sb])/(16 d3[p,p])+(3 (1-3 \[Xi]) V[1,0] V[1,2] d3[p,p] d3[q,q]^2 d3[Sa,Sa] d3[Sb,Sb])/(64 Es \[Xi])+(3 (1-3 \[Xi]) V[0,1] V[2,1] d3[p,p] d3[q,q]^2 d3[Sa,Sa] d3[Sb,Sb])/(64 Es \[Xi])+3/32 Es \[Xi] d[V[1,0] V[1,2]] d3[p,p] d3[q,q]^2 d3[Sa,Sa] d3[Sb,Sb]+3/32 Es \[Xi] d[V[0,1] V[2,1]] d3[p,p] d3[q,q]^2 d3[Sa,Sa] d3[Sb,Sb];


(* ::Subsection::Closed:: *)
(*3D Triangle*)


Jt[2,2]=(Es \[Xi] V[1,1]^2 d3[p,Sa]^2 d3[p,Sb]^2 d3[q,q]^2)/(8 d3[p,p]^2)+(Es \[Xi] V[0,2] V[2,0] d3[p,Sa]^2 d3[p,Sb]^2 d3[q,q]^2)/(4 d3[p,p]^2)+(Es \[Xi] V[0,0] V[2,2] d3[p,Sa]^2 d3[p,Sb]^2 d3[q,q]^2)/(4 d3[p,p]^2)+(Es \[Xi] V[1,0] V[1,2] d3[p,Sa]^2 d3[p,Sb]^2 d3[q,q]^2)/(4 d3[p,p])+(Es \[Xi] V[0,1] V[2,1] d3[p,Sa]^2 d3[p,Sb]^2 d3[q,q]^2)/(4 d3[p,p])+1/6 Es \[Xi] V[1,0] V[1,2] d3[p,Sb]^2 d3[q,q] d3[q,Sa]^2+2/3 Es \[Xi] V[0,1] V[2,1] d3[p,Sb]^2 d3[q,q] d3[q,Sa]^2-(Es \[Xi] V[1,1]^2 d3[p,Sb]^2 d3[q,q] d3[q,Sa]^2)/(12 d3[p,p])+(Es \[Xi] V[0,2] V[2,0] d3[p,Sb]^2 d3[q,q] d3[q,Sa]^2)/(3 d3[p,p])+(Es \[Xi] V[0,0] V[2,2] d3[p,Sb]^2 d3[q,q] d3[q,Sa]^2)/(3 d3[p,p])-1/3 Es \[Xi] V[1,0] V[1,2] d3[p,Sa] d3[p,Sb] d3[q,q] d3[q,Sa] d3[q,Sb]-1/3 Es \[Xi] V[0,1] V[2,1] d3[p,Sa] d3[p,Sb] d3[q,q] d3[q,Sa] d3[q,Sb]+(Es \[Xi] V[1,1]^2 d3[p,Sa] d3[p,Sb] d3[q,q] d3[q,Sa] d3[q,Sb])/(6 d3[p,p])-(2 Es \[Xi] V[0,2] V[2,0] d3[p,Sa] d3[p,Sb] d3[q,q] d3[q,Sa] d3[q,Sb])/(3 d3[p,p])+(4 Es \[Xi] V[0,0] V[2,2] d3[p,Sa] d3[p,Sb] d3[q,q] d3[q,Sa] d3[q,Sb])/(3 d3[p,p])+2/3 Es \[Xi] V[1,0] V[1,2] d3[p,Sa]^2 d3[q,q] d3[q,Sb]^2+1/6 Es \[Xi] V[0,1] V[2,1] d3[p,Sa]^2 d3[q,q] d3[q,Sb]^2-(Es \[Xi] V[1,1]^2 d3[p,Sa]^2 d3[q,q] d3[q,Sb]^2)/(12 d3[p,p])+(Es \[Xi] V[0,2] V[2,0] d3[p,Sa]^2 d3[q,q] d3[q,Sb]^2)/(3 d3[p,p])+(Es \[Xi] V[0,0] V[2,2] d3[p,Sa]^2 d3[q,q] d3[q,Sb]^2)/(3 d3[p,p])+2 Es \[Xi] V[0,0] V[2,2] d3[q,Sa]^2 d3[q,Sb]^2-5/12 Es \[Xi] V[1,0] V[1,2] d3[p,Sb]^2 d3[q,q]^2 d3[Sa,Sa]-5/12 Es \[Xi] V[0,1] V[2,1] d3[p,Sb]^2 d3[q,q]^2 d3[Sa,Sa]-(Es \[Xi] V[1,1]^2 d3[p,Sb]^2 d3[q,q]^2 d3[Sa,Sa])/(24 d3[p,p])-(Es \[Xi] V[0,2] V[2,0] d3[p,Sb]^2 d3[q,q]^2 d3[Sa,Sa])/(12 d3[p,p])-(Es \[Xi] V[0,0] V[2,2] d3[p,Sb]^2 d3[q,q]^2 d3[Sa,Sa])/(12 d3[p,p])+1/12 Es \[Xi] V[1,1]^2 d3[q,q] d3[q,Sb]^2 d3[Sa,Sa]-1/3 Es \[Xi] V[0,2] V[2,0] d3[q,q] d3[q,Sb]^2 d3[Sa,Sa]-1/3 Es \[Xi] V[0,0] V[2,2] d3[q,q] d3[q,Sb]^2 d3[Sa,Sa]-2/3 Es \[Xi] V[1,0] V[1,2] d3[p,p] d3[q,q] d3[q,Sb]^2 d3[Sa,Sa]-1/6 Es \[Xi] V[0,1] V[2,1] d3[p,p] d3[q,q] d3[q,Sb]^2 d3[Sa,Sa]+1/3 Es \[Xi] V[1,0] V[1,2] d3[p,Sa] d3[p,Sb] d3[q,q]^2 d3[Sa,Sb]+1/3 Es \[Xi] V[0,1] V[2,1] d3[p,Sa] d3[p,Sb] d3[q,q]^2 d3[Sa,Sb]-(Es \[Xi] V[1,1]^2 d3[p,Sa] d3[p,Sb] d3[q,q]^2 d3[Sa,Sb])/(6 d3[p,p])-(Es \[Xi] V[0,2] V[2,0] d3[p,Sa] d3[p,Sb] d3[q,q]^2 d3[Sa,Sb])/(3 d3[p,p])-(Es \[Xi] V[0,0] V[2,2] d3[p,Sa] d3[p,Sb] d3[q,q]^2 d3[Sa,Sb])/(3 d3[p,p])-1/6 Es \[Xi] V[1,1]^2 d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sb]+2/3 Es \[Xi] V[0,2] V[2,0] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sb]-4/3 Es \[Xi] V[0,0] V[2,2] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sb]+1/3 Es \[Xi] V[1,0] V[1,2] d3[p,p] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sb]+1/3 Es \[Xi] V[0,1] V[2,1] d3[p,p] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sb]+1/12 Es \[Xi] V[1,1]^2 d3[q,q]^2 d3[Sa,Sb]^2+1/6 Es \[Xi] V[0,2] V[2,0] d3[q,q]^2 d3[Sa,Sb]^2+1/6 Es \[Xi] V[0,0] V[2,2] d3[q,q]^2 d3[Sa,Sb]^2-1/6 Es \[Xi] V[1,0] V[1,2] d3[p,p] d3[q,q]^2 d3[Sa,Sb]^2-1/6 Es \[Xi] V[0,1] V[2,1] d3[p,p] d3[q,q]^2 d3[Sa,Sb]^2-5/12 Es \[Xi] V[1,0] V[1,2] d3[p,Sa]^2 d3[q,q]^2 d3[Sb,Sb]-5/12 Es \[Xi] V[0,1] V[2,1] d3[p,Sa]^2 d3[q,q]^2 d3[Sb,Sb]-(Es \[Xi] V[1,1]^2 d3[p,Sa]^2 d3[q,q]^2 d3[Sb,Sb])/(24 d3[p,p])-(Es \[Xi] V[0,2] V[2,0] d3[p,Sa]^2 d3[q,q]^2 d3[Sb,Sb])/(12 d3[p,p])-(Es \[Xi] V[0,0] V[2,2] d3[p,Sa]^2 d3[q,q]^2 d3[Sb,Sb])/(12 d3[p,p])+1/12 Es \[Xi] V[1,1]^2 d3[q,q] d3[q,Sa]^2 d3[Sb,Sb]-1/3 Es \[Xi] V[0,2] V[2,0] d3[q,q] d3[q,Sa]^2 d3[Sb,Sb]-1/3 Es \[Xi] V[0,0] V[2,2] d3[q,q] d3[q,Sa]^2 d3[Sb,Sb]-1/6 Es \[Xi] V[1,0] V[1,2] d3[p,p] d3[q,q] d3[q,Sa]^2 d3[Sb,Sb]-2/3 Es \[Xi] V[0,1] V[2,1] d3[p,p] d3[q,q] d3[q,Sa]^2 d3[Sb,Sb]+1/24 Es \[Xi] V[1,1]^2 d3[q,q]^2 d3[Sa,Sa] d3[Sb,Sb]+1/12 Es \[Xi] V[0,2] V[2,0] d3[q,q]^2 d3[Sa,Sa] d3[Sb,Sb]+1/12 Es \[Xi] V[0,0] V[2,2] d3[q,q]^2 d3[Sa,Sa] d3[Sb,Sb]+5/12 Es \[Xi] V[1,0] V[1,2] d3[p,p] d3[q,q]^2 d3[Sa,Sa] d3[Sb,Sb]+5/12 Es \[Xi] V[0,1] V[2,1] d3[p,p] d3[q,q]^2 d3[Sa,Sa] d3[Sb,Sb]


(* ::Section:: *)
(*(3, 1)*)


(* ::Subsection::Closed:: *)
(*3D Bubble*)


It[3,1]=(Es \[Xi] V[1,1] V[2,0] d3[p,Sa]^3 d3[p,Sb] d3[q,q]^2)/(2 d3[p,p]^3)+(Es \[Xi] V[0,0] V[3,1] d3[p,Sa]^3 d3[p,Sb] d3[q,q]^2)/(2 d3[p,p]^3)+(Es \[Xi] V[1,0] V[2,1] d3[p,Sa]^3 d3[p,Sb] d3[q,q]^2)/(2 d3[p,p]^2)-(Es \[Xi] V[1,1] V[2,1] d3[p,Sa]^3 d3[p,Sb] d3[q,q]^2)/(8 d3[p,p]^2)-(Es \[Xi] V[2,0] V[2,1] d3[p,Sa]^3 d3[p,Sb] d3[q,q]^2)/(2 d3[p,p]^2)+(Es \[Xi] V[0,1] V[3,0] d3[p,Sa]^3 d3[p,Sb] d3[q,q]^2)/(2 d3[p,p]^2)-(3 Es \[Xi] V[1,1] V[3,0] d3[p,Sa]^3 d3[p,Sb] d3[q,q]^2)/(8 d3[p,p]^2)-(Es \[Xi] V[0,1] V[3,1] d3[p,Sa]^3 d3[p,Sb] d3[q,q]^2)/(8 d3[p,p]^2)-(3 Es \[Xi] V[1,0] V[3,1] d3[p,Sa]^3 d3[p,Sb] d3[q,q]^2)/(8 d3[p,p]^2)+((1-3 \[Xi]) V[1,0] V[2,1] d3[p,Sa] d3[p,Sb] d3[q,q] d3[q,Sa]^2)/(32 Es \[Xi])+(5 (1-3 \[Xi]) V[0,1] V[3,0] d3[p,Sa] d3[p,Sb] d3[q,q] d3[q,Sa]^2)/(32 Es \[Xi])+1/16 Es \[Xi] d[V[1,0] V[2,1]] d3[p,Sa] d3[p,Sb] d3[q,q] d3[q,Sa]^2+5/16 Es \[Xi] d[V[0,1] V[3,0]] d3[p,Sa] d3[p,Sb] d3[q,q] d3[q,Sa]^2+(Es \[Xi] V[1,1] V[2,0] d3[p,Sa] d3[p,Sb] d3[q,q] d3[q,Sa]^2)/(8 d3[p,p]^2)+(9 Es \[Xi] V[0,0] V[3,1] d3[p,Sa] d3[p,Sb] d3[q,q] d3[q,Sa]^2)/(8 d3[p,p]^2)+(Es \[Xi] V[1,0] V[2,1] d3[p,Sa] d3[p,Sb] d3[q,q] d3[q,Sa]^2)/(8 d3[p,p])-(Es \[Xi] V[1,1] V[2,1] d3[p,Sa] d3[p,Sb] d3[q,q] d3[q,Sa]^2)/(16 d3[p,p])+(Es \[Xi] V[2,0] V[2,1] d3[p,Sa] d3[p,Sb] d3[q,q] d3[q,Sa]^2)/(4 d3[p,p])+(9 Es \[Xi] V[0,1] V[3,0] d3[p,Sa] d3[p,Sb] d3[q,q] d3[q,Sa]^2)/(8 d3[p,p])-(9 Es \[Xi] V[1,1] V[3,0] d3[p,Sa] d3[p,Sb] d3[q,q] d3[q,Sa]^2)/(16 d3[p,p])-(9 Es \[Xi] V[0,1] V[3,1] d3[p,Sa] d3[p,Sb] d3[q,q] d3[q,Sa]^2)/(16 d3[p,p])-(9 Es \[Xi] V[1,0] V[3,1] d3[p,Sa] d3[p,Sb] d3[q,q] d3[q,Sa]^2)/(16 d3[p,p])+(3 (1-3 \[Xi]) V[1,0] V[2,1] d3[p,Sa]^2 d3[q,q] d3[q,Sa] d3[q,Sb])/(64 Es \[Xi])-(5 (1-3 \[Xi]) V[0,1] V[3,0] d3[p,Sa]^2 d3[q,q] d3[q,Sa] d3[q,Sb])/(64 Es \[Xi])+3/32 Es \[Xi] d[V[1,0] V[2,1]] d3[p,Sa]^2 d3[q,q] d3[q,Sa] d3[q,Sb]-5/32 Es \[Xi] d[V[0,1] V[3,0]] d3[p,Sa]^2 d3[q,q] d3[q,Sa] d3[q,Sb]+(Es \[Xi] V[1,1] V[2,0] d3[p,Sa]^2 d3[q,q] d3[q,Sa] d3[q,Sb])/(8 d3[p,p]^2)+(9 Es \[Xi] V[0,0] V[3,1] d3[p,Sa]^2 d3[q,q] d3[q,Sa] d3[q,Sb])/(8 d3[p,p]^2)+(5 Es \[Xi] V[1,0] V[2,1] d3[p,Sa]^2 d3[q,q] d3[q,Sa] d3[q,Sb])/(8 d3[p,p])-(Es \[Xi] V[2,0] V[2,1] d3[p,Sa]^2 d3[q,q] d3[q,Sa] d3[q,Sb])/(2 d3[p,p])-(3 Es \[Xi] V[0,1] V[3,0] d3[p,Sa]^2 d3[q,q] d3[q,Sa] d3[q,Sb])/(8 d3[p,p])+(3 Es \[Xi] V[1,1] V[3,0] d3[p,Sa]^2 d3[q,q] d3[q,Sa] d3[q,Sb])/(8 d3[p,p])-(9 Es \[Xi] V[1,0] V[3,1] d3[p,Sa]^2 d3[q,q] d3[q,Sa] d3[q,Sb])/(8 d3[p,p])+(3 (1-3 \[Xi]) V[1,1] V[2,0] d3[q,Sa]^3 d3[q,Sb])/(128 Es \[Xi])+3/16 Es \[Xi] V[1,0] V[2,1] d3[q,Sa]^3 d3[q,Sb]+5/128 Es \[Xi] V[1,1] V[2,1] d3[q,Sa]^3 d3[q,Sb]+1/4 Es \[Xi] V[2,0] V[2,1] d3[q,Sa]^3 d3[q,Sb]+3/16 Es \[Xi] V[0,1] V[3,0] d3[q,Sa]^3 d3[q,Sb]+21/128 Es \[Xi] V[1,1] V[3,0] d3[q,Sa]^3 d3[q,Sb]+(35 (1-3 \[Xi]) V[0,0] V[3,1] d3[q,Sa]^3 d3[q,Sb])/(128 Es \[Xi])+5/128 Es \[Xi] V[0,1] V[3,1] d3[q,Sa]^3 d3[q,Sb]+15/128 Es \[Xi] V[1,0] V[3,1] d3[q,Sa]^3 d3[q,Sb]+3/64 Es \[Xi] d[V[1,1] V[2,0]] d3[q,Sa]^3 d3[q,Sb]+35/64 Es \[Xi] d[V[0,0] V[3,1]] d3[q,Sa]^3 d3[q,Sb]-(Es \[Xi] V[1,1] V[2,0] d3[q,Sa]^3 d3[q,Sb])/(16 d3[p,p])+(15 Es \[Xi] V[0,0] V[3,1] d3[q,Sa]^3 d3[q,Sb])/(16 d3[p,p])+(5 (1-3 \[Xi]) V[1,0] V[2,1] d3[p,p] d3[q,Sa]^3 d3[q,Sb])/(128 Es \[Xi])+(5 (1-3 \[Xi]) V[0,1] V[3,0] d3[p,p] d3[q,Sa]^3 d3[q,Sb])/(128 Es \[Xi])+5/64 Es \[Xi] d[V[1,0] V[2,1]] d3[p,p] d3[q,Sa]^3 d3[q,Sb]+5/64 Es \[Xi] d[V[0,1] V[3,0]] d3[p,p] d3[q,Sa]^3 d3[q,Sb]-((1-3 \[Xi]) V[1,0] V[2,1] d3[p,Sa] d3[p,Sb] d3[q,q]^2 d3[Sa,Sa])/(32 Es \[Xi])-((1-3 \[Xi]) V[0,1] V[3,0] d3[p,Sa] d3[p,Sb] d3[q,q]^2 d3[Sa,Sa])/(32 Es \[Xi])-1/16 Es \[Xi] d[V[1,0] V[2,1]] d3[p,Sa] d3[p,Sb] d3[q,q]^2 d3[Sa,Sa]-1/16 Es \[Xi] d[V[0,1] V[3,0]] d3[p,Sa] d3[p,Sb] d3[q,q]^2 d3[Sa,Sa]-(3 Es \[Xi] V[1,1] V[2,0] d3[p,Sa] d3[p,Sb] d3[q,q]^2 d3[Sa,Sa])/(8 d3[p,p]^2)-(3 Es \[Xi] V[0,0] V[3,1] d3[p,Sa] d3[p,Sb] d3[q,q]^2 d3[Sa,Sa])/(8 d3[p,p]^2)-(3 Es \[Xi] V[1,0] V[2,1] d3[p,Sa] d3[p,Sb] d3[q,q]^2 d3[Sa,Sa])/(8 d3[p,p])+(3 Es \[Xi] V[1,1] V[2,1] d3[p,Sa] d3[p,Sb] d3[q,q]^2 d3[Sa,Sa])/(16 d3[p,p])+(Es \[Xi] V[2,0] V[2,1] d3[p,Sa] d3[p,Sb] d3[q,q]^2 d3[Sa,Sa])/(4 d3[p,p])-(3 Es \[Xi] V[0,1] V[3,0] d3[p,Sa] d3[p,Sb] d3[q,q]^2 d3[Sa,Sa])/(8 d3[p,p])+(3 Es \[Xi] V[1,1] V[3,0] d3[p,Sa] d3[p,Sb] d3[q,q]^2 d3[Sa,Sa])/(16 d3[p,p])+(3 Es \[Xi] V[0,1] V[3,1] d3[p,Sa] d3[p,Sb] d3[q,q]^2 d3[Sa,Sa])/(16 d3[p,p])+(3 Es \[Xi] V[1,0] V[3,1] d3[p,Sa] d3[p,Sb] d3[q,q]^2 d3[Sa,Sa])/(16 d3[p,p])+((1-3 \[Xi]) V[1,1] V[2,0] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sa])/(128 Es \[Xi])-7/16 Es \[Xi] V[1,0] V[2,1] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sa]+7/128 Es \[Xi] V[1,1] V[2,1] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sa]+1/4 Es \[Xi] V[2,0] V[2,1] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sa]+5/16 Es \[Xi] V[0,1] V[3,0] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sa]-41/128 Es \[Xi] V[1,1] V[3,0] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sa]-(15 (1-3 \[Xi]) V[0,0] V[3,1] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sa])/(128 Es \[Xi])-9/128 Es \[Xi] V[0,1] V[3,1] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sa]+21/128 Es \[Xi] V[1,0] V[3,1] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sa]+1/64 Es \[Xi] d[V[1,1] V[2,0]] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sa]-15/64 Es \[Xi] d[V[0,0] V[3,1]] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sa]-(Es \[Xi] V[1,1] V[2,0] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sa])/(16 d3[p,p])-(9 Es \[Xi] V[0,0] V[3,1] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sa])/(16 d3[p,p])-(9 (1-3 \[Xi]) V[1,0] V[2,1] d3[p,p] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sa])/(128 Es \[Xi])+(7 (1-3 \[Xi]) V[0,1] V[3,0] d3[p,p] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sa])/(128 Es \[Xi])-9/64 Es \[Xi] d[V[1,0] V[2,1]] d3[p,p] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sa]+7/64 Es \[Xi] d[V[0,1] V[3,0]] d3[p,p] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sa]-(3 Es \[Xi] V[1,1] V[2,0] d3[p,Sa]^2 d3[q,q]^2 d3[Sa,Sb])/(8 d3[p,p]^2)-(3 Es \[Xi] V[0,0] V[3,1] d3[p,Sa]^2 d3[q,q]^2 d3[Sa,Sb])/(8 d3[p,p]^2)-(3 Es \[Xi] V[1,0] V[2,1] d3[p,Sa]^2 d3[q,q]^2 d3[Sa,Sb])/(8 d3[p,p])+(Es \[Xi] V[2,0] V[2,1] d3[p,Sa]^2 d3[q,q]^2 d3[Sa,Sb])/(2 d3[p,p])-(3 Es \[Xi] V[0,1] V[3,0] d3[p,Sa]^2 d3[q,q]^2 d3[Sa,Sb])/(8 d3[p,p])+(3 Es \[Xi] V[1,1] V[3,0] d3[p,Sa]^2 d3[q,q]^2 d3[Sa,Sb])/(8 d3[p,p])+(3 Es \[Xi] V[1,0] V[3,1] d3[p,Sa]^2 d3[q,q]^2 d3[Sa,Sb])/(8 d3[p,p])+((1-3 \[Xi]) V[1,1] V[2,0] d3[q,q] d3[q,Sa]^2 d3[Sa,Sb])/(128 Es \[Xi])-1/8 Es \[Xi] V[1,0] V[2,1] d3[q,q] d3[q,Sa]^2 d3[Sa,Sb]-1/128 Es \[Xi] V[1,1] V[2,1] d3[q,q] d3[q,Sa]^2 d3[Sa,Sb]-1/4 Es \[Xi] V[2,0] V[2,1] d3[q,q] d3[q,Sa]^2 d3[Sa,Sb]-7/8 Es \[Xi] V[0,1] V[3,0] d3[q,q] d3[q,Sa]^2 d3[Sa,Sb]+47/128 Es \[Xi] V[1,1] V[3,0] d3[q,q] d3[q,Sa]^2 d3[Sa,Sb]-(15 (1-3 \[Xi]) V[0,0] V[3,1] d3[q,q] d3[q,Sa]^2 d3[Sa,Sb])/(128 Es \[Xi])+15/128 Es \[Xi] V[0,1] V[3,1] d3[q,q] d3[q,Sa]^2 d3[Sa,Sb]-3/128 Es \[Xi] V[1,0] V[3,1] d3[q,q] d3[q,Sa]^2 d3[Sa,Sb]+1/64 Es \[Xi] d[V[1,1] V[2,0]] d3[q,q] d3[q,Sa]^2 d3[Sa,Sb]-15/64 Es \[Xi] d[V[0,0] V[3,1]] d3[q,q] d3[q,Sa]^2 d3[Sa,Sb]-(Es \[Xi] V[1,1] V[2,0] d3[q,q] d3[q,Sa]^2 d3[Sa,Sb])/(16 d3[p,p])-(9 Es \[Xi] V[0,0] V[3,1] d3[q,q] d3[q,Sa]^2 d3[Sa,Sb])/(16 d3[p,p])-((1-3 \[Xi]) V[1,0] V[2,1] d3[p,p] d3[q,q] d3[q,Sa]^2 d3[Sa,Sb])/(32 Es \[Xi])-(5 (1-3 \[Xi]) V[0,1] V[3,0] d3[p,p] d3[q,q] d3[q,Sa]^2 d3[Sa,Sb])/(32 Es \[Xi])-1/16 Es \[Xi] d[V[1,0] V[2,1]] d3[p,p] d3[q,q] d3[q,Sa]^2 d3[Sa,Sb]-5/16 Es \[Xi] d[V[0,1] V[3,0]] d3[p,p] d3[q,q] d3[q,Sa]^2 d3[Sa,Sb]+(3 (1-3 \[Xi]) V[1,1] V[2,0] d3[q,q]^2 d3[Sa,Sa] d3[Sa,Sb])/(128 Es \[Xi])+1/4 Es \[Xi] V[1,0] V[2,1] d3[q,q]^2 d3[Sa,Sa] d3[Sa,Sb]-3/128 Es \[Xi] V[1,1] V[2,1] d3[q,q]^2 d3[Sa,Sa] d3[Sa,Sb]-1/4 Es \[Xi] V[2,0] V[2,1] d3[q,q]^2 d3[Sa,Sa] d3[Sa,Sb]+1/4 Es \[Xi] V[0,1] V[3,0] d3[q,q]^2 d3[Sa,Sa] d3[Sa,Sb]-19/128 Es \[Xi] V[1,1] V[3,0] d3[q,q]^2 d3[Sa,Sa] d3[Sa,Sb]+(3 (1-3 \[Xi]) V[0,0] V[3,1] d3[q,q]^2 d3[Sa,Sa] d3[Sa,Sb])/(128 Es \[Xi])-3/128 Es \[Xi] V[0,1] V[3,1] d3[q,q]^2 d3[Sa,Sa] d3[Sa,Sb]-9/128 Es \[Xi] V[1,0] V[3,1] d3[q,q]^2 d3[Sa,Sa] d3[Sa,Sb]+3/64 Es \[Xi] d[V[1,1] V[2,0]] d3[q,q]^2 d3[Sa,Sa] d3[Sa,Sb]+3/64 Es \[Xi] d[V[0,0] V[3,1]] d3[q,q]^2 d3[Sa,Sa] d3[Sa,Sb]+(3 Es \[Xi] V[1,1] V[2,0] d3[q,q]^2 d3[Sa,Sa] d3[Sa,Sb])/(16 d3[p,p])+(3 Es \[Xi] V[0,0] V[3,1] d3[q,q]^2 d3[Sa,Sa] d3[Sa,Sb])/(16 d3[p,p])+((1-3 \[Xi]) V[1,0] V[2,1] d3[p,p] d3[q,q]^2 d3[Sa,Sa] d3[Sa,Sb])/(32 Es \[Xi])+((1-3 \[Xi]) V[0,1] V[3,0] d3[p,p] d3[q,q]^2 d3[Sa,Sa] d3[Sa,Sb])/(32 Es \[Xi])+1/16 Es \[Xi] d[V[1,0] V[2,1]] d3[p,p] d3[q,q]^2 d3[Sa,Sa] d3[Sa,Sb]+1/16 Es \[Xi] d[V[0,1] V[3,0]] d3[p,p] d3[q,q]^2 d3[Sa,Sa] d3[Sa,Sb];


(* ::Subsection::Closed:: *)
(*3D Triangle*)


Jt[3,1]=(Es \[Xi] V[1,1] V[2,0] d3[p,Sa]^3 d3[p,Sb] d3[q,q]^2)/(4 d3[p,p]^2)+(Es \[Xi] V[0,0] V[3,1] d3[p,Sa]^3 d3[p,Sb] d3[q,q]^2)/(4 d3[p,p]^2)+(Es \[Xi] V[1,0] V[2,1] d3[p,Sa]^3 d3[p,Sb] d3[q,q]^2)/(4 d3[p,p])+(Es \[Xi] V[0,1] V[3,0] d3[p,Sa]^3 d3[p,Sb] d3[q,q]^2)/(4 d3[p,p])+Es \[Xi] V[0,1] V[3,0] d3[p,Sa] d3[p,Sb] d3[q,q] d3[q,Sa]^2+(Es \[Xi] V[0,0] V[3,1] d3[p,Sa] d3[p,Sb] d3[q,q] d3[q,Sa]^2)/d3[p,p]+1/2 Es \[Xi] V[1,0] V[2,1] d3[p,Sa]^2 d3[q,q] d3[q,Sa] d3[q,Sb]-1/2 Es \[Xi] V[0,1] V[3,0] d3[p,Sa]^2 d3[q,q] d3[q,Sa] d3[q,Sb]+(Es \[Xi] V[0,0] V[3,1] d3[p,Sa]^2 d3[q,q] d3[q,Sa] d3[q,Sb])/d3[p,p]+2 Es \[Xi] V[0,0] V[3,1] d3[q,Sa]^3 d3[q,Sb]-1/4 Es \[Xi] V[1,0] V[2,1] d3[p,Sa] d3[p,Sb] d3[q,q]^2 d3[Sa,Sa]-1/4 Es \[Xi] V[0,1] V[3,0] d3[p,Sa] d3[p,Sb] d3[q,q]^2 d3[Sa,Sa]-(Es \[Xi] V[1,1] V[2,0] d3[p,Sa] d3[p,Sb] d3[q,q]^2 d3[Sa,Sa])/(4 d3[p,p])-(Es \[Xi] V[0,0] V[3,1] d3[p,Sa] d3[p,Sb] d3[q,q]^2 d3[Sa,Sa])/(4 d3[p,p])-Es \[Xi] V[0,0] V[3,1] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sa]-1/2 Es \[Xi] V[1,0] V[2,1] d3[p,p] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sa]+1/2 Es \[Xi] V[0,1] V[3,0] d3[p,p] d3[q,q] d3[q,Sa] d3[q,Sb] d3[Sa,Sa]-1/4 Es \[Xi] V[1,0] V[2,1] d3[p,Sa]^2 d3[q,q]^2 d3[Sa,Sb]-1/4 Es \[Xi] V[0,1] V[3,0] d3[p,Sa]^2 d3[q,q]^2 d3[Sa,Sb]-(Es \[Xi] V[1,1] V[2,0] d3[p,Sa]^2 d3[q,q]^2 d3[Sa,Sb])/(4 d3[p,p])-(Es \[Xi] V[0,0] V[3,1] d3[p,Sa]^2 d3[q,q]^2 d3[Sa,Sb])/(4 d3[p,p])-Es \[Xi] V[0,0] V[3,1] d3[q,q] d3[q,Sa]^2 d3[Sa,Sb]-Es \[Xi] V[0,1] V[3,0] d3[p,p] d3[q,q] d3[q,Sa]^2 d3[Sa,Sb]+1/4 Es \[Xi] V[1,1] V[2,0] d3[q,q]^2 d3[Sa,Sa] d3[Sa,Sb]+1/4 Es \[Xi] V[0,0] V[3,1] d3[q,q]^2 d3[Sa,Sa] d3[Sa,Sb]+1/4 Es \[Xi] V[1,0] V[2,1] d3[p,p] d3[q,q]^2 d3[Sa,Sa] d3[Sa,Sb]+1/4 Es \[Xi] V[0,1] V[3,0] d3[p,p] d3[q,q]^2 d3[Sa,Sa] d3[Sa,Sb];


(* ::Section:: *)
(*(4, 0)*)


(* ::Subsection::Closed:: *)
(*3D Bubble*)


It[4,0]=(Es \[Xi] V[2,0]^2 d3[p,Sa]^4 d3[q,q]^2)/(4 d3[p,p]^3)+(Es \[Xi] V[0,0] V[4,0] d3[p,Sa]^4 d3[q,q]^2)/(2 d3[p,p]^3)+(Es \[Xi] V[1,0] V[3,0] d3[p,Sa]^4 d3[q,q]^2)/(2 d3[p,p]^2)-(3 Es \[Xi] V[2,0] V[3,0] d3[p,Sa]^4 d3[q,q]^2)/(4 d3[p,p]^2)-(Es \[Xi] V[1,0] V[4,0] d3[p,Sa]^4 d3[q,q]^2)/(2 d3[p,p]^2)+(5 (1-3 \[Xi]) V[1,0] V[3,0] d3[p,Sa]^2 d3[q,q] d3[q,Sa]^2)/(64 Es \[Xi])+5/32 Es \[Xi] d[V[1,0] V[3,0]] d3[p,Sa]^2 d3[q,q] d3[q,Sa]^2+(Es \[Xi] V[2,0]^2 d3[p,Sa]^2 d3[q,q] d3[q,Sa]^2)/(8 d3[p,p]^2)+(9 Es \[Xi] V[0,0] V[4,0] d3[p,Sa]^2 d3[q,q] d3[q,Sa]^2)/(4 d3[p,p]^2)+(3 Es \[Xi] V[1,0] V[3,0] d3[p,Sa]^2 d3[q,q] d3[q,Sa]^2)/(4 d3[p,p])-(3 Es \[Xi] V[2,0] V[3,0] d3[p,Sa]^2 d3[q,q] d3[q,Sa]^2)/(8 d3[p,p])-(9 Es \[Xi] V[1,0] V[4,0] d3[p,Sa]^2 d3[q,q] d3[q,Sa]^2)/(4 d3[p,p])+(3 (1-3 \[Xi]) V[2,0]^2 d3[q,Sa]^4)/(256 Es \[Xi])+3/16 Es \[Xi] V[1,0] V[3,0] d3[q,Sa]^4+21/64 Es \[Xi] V[2,0] V[3,0] d3[q,Sa]^4+(35 (1-3 \[Xi]) V[0,0] V[4,0] d3[q,Sa]^4)/(128 Es \[Xi])+5/32 Es \[Xi] V[1,0] V[4,0] d3[q,Sa]^4+3/128 Es \[Xi] d[V[2,0]^2] d3[q,Sa]^4+35/64 Es \[Xi] d[V[0,0] V[4,0]] d3[q,Sa]^4-(Es \[Xi] V[2,0]^2 d3[q,Sa]^4)/(32 d3[p,p])+(15 Es \[Xi] V[0,0] V[4,0] d3[q,Sa]^4)/(16 d3[p,p])+(5 (1-3 \[Xi]) V[1,0] V[3,0] d3[p,p] d3[q,Sa]^4)/(128 Es \[Xi])+5/64 Es \[Xi] d[V[1,0] V[3,0]] d3[p,p] d3[q,Sa]^4-((1-3 \[Xi]) V[1,0] V[3,0] d3[p,Sa]^2 d3[q,q]^2 d3[Sa,Sa])/(32 Es \[Xi])-1/16 Es \[Xi] d[V[1,0] V[3,0]] d3[p,Sa]^2 d3[q,q]^2 d3[Sa,Sa]-(3 Es \[Xi] V[2,0]^2 d3[p,Sa]^2 d3[q,q]^2 d3[Sa,Sa])/(8 d3[p,p]^2)-(3 Es \[Xi] V[0,0] V[4,0] d3[p,Sa]^2 d3[q,q]^2 d3[Sa,Sa])/(4 d3[p,p]^2)-(3 Es \[Xi] V[1,0] V[3,0] d3[p,Sa]^2 d3[q,q]^2 d3[Sa,Sa])/(4 d3[p,p])+(9 Es \[Xi] V[2,0] V[3,0] d3[p,Sa]^2 d3[q,q]^2 d3[Sa,Sa])/(8 d3[p,p])+(3 Es \[Xi] V[1,0] V[4,0] d3[p,Sa]^2 d3[q,q]^2 d3[Sa,Sa])/(4 d3[p,p])+((1-3 \[Xi]) V[2,0]^2 d3[q,q] d3[q,Sa]^2 d3[Sa,Sa])/(128 Es \[Xi])-9/16 Es \[Xi] V[1,0] V[3,0] d3[q,q] d3[q,Sa]^2 d3[Sa,Sa]+3/32 Es \[Xi] V[2,0] V[3,0] d3[q,q] d3[q,Sa]^2 d3[Sa,Sa]-(15 (1-3 \[Xi]) V[0,0] V[4,0] d3[q,q] d3[q,Sa]^2 d3[Sa,Sa])/(64 Es \[Xi])+3/16 Es \[Xi] V[1,0] V[4,0] d3[q,q] d3[q,Sa]^2 d3[Sa,Sa]+1/64 Es \[Xi] d[V[2,0]^2] d3[q,q] d3[q,Sa]^2 d3[Sa,Sa]-15/32 Es \[Xi] d[V[0,0] V[4,0]] d3[q,q] d3[q,Sa]^2 d3[Sa,Sa]-(Es \[Xi] V[2,0]^2 d3[q,q] d3[q,Sa]^2 d3[Sa,Sa])/(16 d3[p,p])-(9 Es \[Xi] V[0,0] V[4,0] d3[q,q] d3[q,Sa]^2 d3[Sa,Sa])/(8 d3[p,p])-(13 (1-3 \[Xi]) V[1,0] V[3,0] d3[p,p] d3[q,q] d3[q,Sa]^2 d3[Sa,Sa])/(128 Es \[Xi])-13/64 Es \[Xi] d[V[1,0] V[3,0]] d3[p,p] d3[q,q] d3[q,Sa]^2 d3[Sa,Sa]+(3 (1-3 \[Xi]) V[2,0]^2 d3[q,q]^2 d3[Sa,Sa]^2)/(256 Es \[Xi])+1/4 Es \[Xi] V[1,0] V[3,0] d3[q,q]^2 d3[Sa,Sa]^2-19/64 Es \[Xi] V[2,0] V[3,0] d3[q,q]^2 d3[Sa,Sa]^2+(3 (1-3 \[Xi]) V[0,0] V[4,0] d3[q,q]^2 d3[Sa,Sa]^2)/(128 Es \[Xi])-3/32 Es \[Xi] V[1,0] V[4,0] d3[q,q]^2 d3[Sa,Sa]^2+3/128 Es \[Xi] d[V[2,0]^2] d3[q,q]^2 d3[Sa,Sa]^2+3/64 Es \[Xi] d[V[0,0] V[4,0]] d3[q,q]^2 d3[Sa,Sa]^2+(3 Es \[Xi] V[2,0]^2 d3[q,q]^2 d3[Sa,Sa]^2)/(32 d3[p,p])+(3 Es \[Xi] V[0,0] V[4,0] d3[q,q]^2 d3[Sa,Sa]^2)/(16 d3[p,p])+((1-3 \[Xi]) V[1,0] V[3,0] d3[p,p] d3[q,q]^2 d3[Sa,Sa]^2)/(32 Es \[Xi])+1/16 Es \[Xi] d[V[1,0] V[3,0]] d3[p,p] d3[q,q]^2 d3[Sa,Sa]^2;


(* ::Subsection::Closed:: *)
(*3D Triangle*)


Jt[4,0]=(Es Id \[Xi] V[2,0]^2 d3[p,Sa]^4 d3[q,q]^2)/(8 d3[p,p]^2)+(Es Id \[Xi] V[0,0] V[4,0] d3[p,Sa]^4 d3[q,q]^2)/(4 d3[p,p]^2)+(Es Id \[Xi] V[1,0] V[3,0] d3[p,Sa]^4 d3[q,q]^2)/(4 d3[p,p])+1/2 Es Id \[Xi] V[1,0] V[3,0] d3[p,Sa]^2 d3[q,q] d3[q,Sa]^2+(2 Es Id \[Xi] V[0,0] V[4,0] d3[p,Sa]^2 d3[q,q] d3[q,Sa]^2)/d3[p,p]+2 Es Id \[Xi] V[0,0] V[4,0] d3[q,Sa]^4-1/2 Es Id \[Xi] V[1,0] V[3,0] d3[p,Sa]^2 d3[q,q]^2 d3[Sa,Sa]-(Es Id \[Xi] V[2,0]^2 d3[p,Sa]^2 d3[q,q]^2 d3[Sa,Sa])/(4 d3[p,p])-(Es Id \[Xi] V[0,0] V[4,0] d3[p,Sa]^2 d3[q,q]^2 d3[Sa,Sa])/(2 d3[p,p])-2 Es Id \[Xi] V[0,0] V[4,0] d3[q,q] d3[q,Sa]^2 d3[Sa,Sa]-1/2 Es Id \[Xi] V[1,0] V[3,0] d3[p,p] d3[q,q] d3[q,Sa]^2 d3[Sa,Sa]+1/8 Es Id \[Xi] V[2,0]^2 d3[q,q]^2 d3[Sa,Sa]^2+1/4 Es Id \[Xi] V[0,0] V[4,0] d3[q,q]^2 d3[Sa,Sa]^2+1/4 Es Id \[Xi] V[1,0] V[3,0] d3[p,p] d3[q,q]^2 d3[Sa,Sa]^2


==> anc/Observables2.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*Impulse \!\(\*SubscriptBox[\(\[CapitalDelta]P\), \(\[Perpendicular]\)]\) and Spin Kick Subscript[\[CapitalDelta]S, a/b]*)


(* ::Input:: *)
(*(* Pv[v] = 3 vector v , cross[v1, v2] = v1 x v2, x: 3D cross produce*)*)
(*(* d3[v1, v2] =  v1.v2 (. is the 3D dot produce), eps3d[v1, v2, v3] =  v1 x v2.v3 *)*)
(*(* A[i, j]: The triangle coefficient A[i,j] with rotation factor Subscript[U, a], Subscript[U, b] incoorporated. Explicit values are in section "Coefficient/2PM Coefficients" of this file *)*)
(*(* V[i, j]: The 1PM coefficient by expanding eq.(3.46) on to the basis eq.(3.45), Explicit values are in section "Coefficient/1PM Coefficients" of this file *)*)


$Assumptions={\[Sigma]>0,p>0,Es>0,Ea>0,Eb>0,ra>0,rb>0,m>0,ma>0,mb>0,q2<0,b>0,v>0,\[Mu]>0,p\[Infinity]>0,\[Xi]>0,E\[Infinity]>0};


SetAttributes[d3,Orderless];
SetAttributes[\[Delta],Orderless];
SetAttributes[\[Delta]2,Orderless];


(* ::Chapter::Closed:: *)
(*Coefficients*)


(* ::Section::Closed:: *)
(*1PM Coefficients*)


VCoeff={V[0,0]->(ma^2 mb^2 (1-2 \[Sigma]^2))/(Es^2 \[Xi]),V[0,1]->-((ma (ma+2 Es rb \[Sigma]-2 ma \[Sigma]^2))/(Es^2 rb \[Xi])),V[0,2]->-((ma^2 (-4 Es ma rb \[Sigma] (-1+\[Sigma]^2)+Es^2 rb^2 (-1+2 \[Sigma]^2)+ma^2 (1-3 \[Sigma]^2+2 \[Sigma]^4)))/(2 Es^4 rb^2 \[Xi])),V[0,3]->(ma (-2 Es^3 rb^3 \[Sigma]-6 Es ma^2 rb \[Sigma] (-1+\[Sigma]^2)+3 Es^2 ma rb^2 (-1+2 \[Sigma]^2)+ma^3 (1-3 \[Sigma]^2+2 \[Sigma]^4)))/(6 Es^4 mb^2 rb^3 \[Xi]),V[1,0]->-((mb (mb+2 Es ra \[Sigma]-2 mb \[Sigma]^2))/(Es^2 ra \[Xi])),V[1,1]->(ma mb (-ma (-1+\[Sigma]^2) (-2 Es ra \[Sigma]+mb (-1+2 \[Sigma]^2))+Es rb (2 mb \[Sigma] (-1+\[Sigma]^2)+Es (ra-2 ra \[Sigma]^2))))/(Es^4 ra rb \[Xi]),V[1,2]->(-Es^2 rb^2 (mb+2 Es ra \[Sigma]-2 mb \[Sigma]^2)+ma^2 (-1+\[Sigma]^2) (-2 Es ra \[Sigma]+mb (-1+2 \[Sigma]^2))+2 Es ma rb (-2 mb \[Sigma] (-1+\[Sigma]^2)+Es ra (-1+2 \[Sigma]^2)))/(2 Es^4 mb ra rb^2 \[Xi]),V[1,3]->1/(6 Es^6 mb ra rb^3 \[Xi]) ma (3 Es^2 ma rb^2 (-1+\[Sigma]^2) (mb+2 Es ra \[Sigma]-2 mb \[Sigma]^2)-ma^3 (-1+\[Sigma]^2)^2 (-2 Es ra \[Sigma]+mb (-1+2 \[Sigma]^2))-3 Es ma^2 rb (-1+\[Sigma]^2) (-2 mb \[Sigma] (-1+\[Sigma]^2)+Es ra (-1+2 \[Sigma]^2))+Es^3 rb^3 (2 mb \[Sigma] (-1+\[Sigma]^2)+Es (ra-2 ra \[Sigma]^2))),V[2,0]->-((mb^2 (-4 Es mb ra \[Sigma] (-1+\[Sigma]^2)+Es^2 ra^2 (-1+2 \[Sigma]^2)+mb^2 (1-3 \[Sigma]^2+2 \[Sigma]^4)))/(2 Es^4 ra^2 \[Xi])),V[2,1]->(-2 Es rb (Es^2 ra^2 \[Sigma]+Es mb ra (1-2 \[Sigma]^2)+mb^2 \[Sigma] (-1+\[Sigma]^2))+ma (-4 Es mb ra \[Sigma] (-1+\[Sigma]^2)+Es^2 ra^2 (-1+2 \[Sigma]^2)+mb^2 (1-3 \[Sigma]^2+2 \[Sigma]^4)))/(2 Es^4 ma ra^2 rb \[Xi]),V[2,2]->-1/(4 Es^6 ra^2 rb^2 \[Xi]) (-4 Es ma rb (-1+\[Sigma]^2) (Es^2 ra^2 \[Sigma]+Es mb ra (1-2 \[Sigma]^2)+mb^2 \[Sigma] (-1+\[Sigma]^2))+Es^2 rb^2 (-4 Es mb ra \[Sigma] (-1+\[Sigma]^2)+Es^2 ra^2 (-1+2 \[Sigma]^2)+mb^2 (1-3 \[Sigma]^2+2 \[Sigma]^4))+ma^2 (-1+\[Sigma]^2) (-4 Es mb ra \[Sigma] (-1+\[Sigma]^2)+Es^2 ra^2 (-1+2 \[Sigma]^2)+mb^2 (1-3 \[Sigma]^2+2 \[Sigma]^4))),V[2,3]->1/(12 Es^6 ma mb^2 ra^2 rb^3 \[Xi]) (-2 Es^3 rb^3 (Es^2 ra^2 \[Sigma]+Es mb ra (1-2 \[Sigma]^2)+mb^2 \[Sigma] (-1+\[Sigma]^2))-6 Es ma^2 rb (-1+\[Sigma]^2) (Es^2 ra^2 \[Sigma]+Es mb ra (1-2 \[Sigma]^2)+mb^2 \[Sigma] (-1+\[Sigma]^2))+3 Es^2 ma rb^2 (-4 Es mb ra \[Sigma] (-1+\[Sigma]^2)+Es^2 ra^2 (-1+2 \[Sigma]^2)+mb^2 (1-3 \[Sigma]^2+2 \[Sigma]^4))+ma^3 (-1+\[Sigma]^2) (-4 Es mb ra \[Sigma] (-1+\[Sigma]^2)+Es^2 ra^2 (-1+2 \[Sigma]^2)+mb^2 (1-3 \[Sigma]^2+2 \[Sigma]^4))),V[3,0]->(mb (-2 Es^3 ra^3 \[Sigma]-6 Es mb^2 ra \[Sigma] (-1+\[Sigma]^2)+3 Es^2 mb ra^2 (-1+2 \[Sigma]^2)+mb^3 (1-3 \[Sigma]^2+2 \[Sigma]^4)))/(6 Es^4 ma^2 ra^3 \[Xi]),V[3,1]->1/(6 Es^6 ma ra^3 rb \[Xi]) mb (-ma (-1+\[Sigma]^2) (-2 Es^3 ra^3 \[Sigma]-6 Es mb^2 ra \[Sigma] (-1+\[Sigma]^2)+3 Es^2 mb ra^2 (-1+2 \[Sigma]^2)+mb^3 (1-3 \[Sigma]^2+2 \[Sigma]^4))+Es rb (Es^3 ra^3 (1-2 \[Sigma]^2)+6 Es^2 mb ra^2 \[Sigma] (-1+\[Sigma]^2)+2 mb^3 \[Sigma] (-1+\[Sigma]^2)^2-3 Es mb^2 ra (1-3 \[Sigma]^2+2 \[Sigma]^4))),V[3,2]->1/(12 Es^6 ma^2 mb ra^3 rb^2 \[Xi]) (Es^2 rb^2 (-2 Es^3 ra^3 \[Sigma]-6 Es mb^2 ra \[Sigma] (-1+\[Sigma]^2)+3 Es^2 mb ra^2 (-1+2 \[Sigma]^2)+mb^3 (1-3 \[Sigma]^2+2 \[Sigma]^4))+ma^2 (-1+\[Sigma]^2) (-2 Es^3 ra^3 \[Sigma]-6 Es mb^2 ra \[Sigma] (-1+\[Sigma]^2)+3 Es^2 mb ra^2 (-1+2 \[Sigma]^2)+mb^3 (1-3 \[Sigma]^2+2 \[Sigma]^4))+2 Es ma rb (-6 Es^2 mb ra^2 \[Sigma] (-1+\[Sigma]^2)-2 mb^3 \[Sigma] (-1+\[Sigma]^2)^2+Es^3 ra^3 (-1+2 \[Sigma]^2)+3 Es mb^2 ra (1-3 \[Sigma]^2+2 \[Sigma]^4))),V[3,3]->-1/(36 Es^8 ma mb ra^3 rb^3 \[Xi]) (3 Es^2 ma rb^2 (-1+\[Sigma]^2) (-2 Es^3 ra^3 \[Sigma]-6 Es mb^2 ra \[Sigma] (-1+\[Sigma]^2)+3 Es^2 mb ra^2 (-1+2 \[Sigma]^2)+mb^3 (1-3 \[Sigma]^2+2 \[Sigma]^4))+ma^3 (-1+\[Sigma]^2)^2 (-2 Es^3 ra^3 \[Sigma]-6 Es mb^2 ra \[Sigma] (-1+\[Sigma]^2)+3 Es^2 mb ra^2 (-1+2 \[Sigma]^2)+mb^3 (1-3 \[Sigma]^2+2 \[Sigma]^4))-Es^3 rb^3 (Es^3 ra^3 (1-2 \[Sigma]^2)+6 Es^2 mb ra^2 \[Sigma] (-1+\[Sigma]^2)+2 mb^3 \[Sigma] (-1+\[Sigma]^2)^2-3 Es mb^2 ra (1-3 \[Sigma]^2+2 \[Sigma]^4))+3 Es ma^2 rb (-1+\[Sigma]^2) (-6 Es^2 mb ra^2 \[Sigma] (-1+\[Sigma]^2)-2 mb^3 \[Sigma] (-1+\[Sigma]^2)^2+Es^3 ra^3 (-1+2 \[Sigma]^2)+3 Es mb^2 ra (1-3 \[Sigma]^2+2 \[Sigma]^4))),V[4,0]->(mb^2 (Es^4 ra^4 (1-2 \[Sigma]^2)+8 Es^3 mb ra^3 \[Sigma] (-1+\[Sigma]^2)+8 Es mb^3 ra \[Sigma] (-1+\[Sigma]^2)^2-mb^4 (-1+\[Sigma]^2)^2 (-1+2 \[Sigma]^2)-6 Es^2 mb^2 ra^2 (1-3 \[Sigma]^2+2 \[Sigma]^4)))/(24 Es^6 ma^2 ra^4 \[Xi]),V[4,1]->1/(24 Es^6 ma^3 ra^4 rb \[Xi]) (-2 Es rb (Es^4 ra^4 \[Sigma]+2 Es^3 mb ra^3 (1-2 \[Sigma]^2)+6 Es^2 mb^2 ra^2 \[Sigma] (-1+\[Sigma]^2)+mb^4 \[Sigma] (-1+\[Sigma]^2)^2-2 Es mb^3 ra (1-3 \[Sigma]^2+2 \[Sigma]^4))+ma (-8 Es^3 mb ra^3 \[Sigma] (-1+\[Sigma]^2)-8 Es mb^3 ra \[Sigma] (-1+\[Sigma]^2)^2+Es^4 ra^4 (-1+2 \[Sigma]^2)+mb^4 (-1+\[Sigma]^2)^2 (-1+2 \[Sigma]^2)+6 Es^2 mb^2 ra^2 (1-3 \[Sigma]^2+2 \[Sigma]^4))),V[4,2]->1/(48 Es^8 ma^2 ra^4 rb^2 \[Xi]) (4 Es ma rb (-1+\[Sigma]^2) (Es^4 ra^4 \[Sigma]+2 Es^3 mb ra^3 (1-2 \[Sigma]^2)+6 Es^2 mb^2 ra^2 \[Sigma] (-1+\[Sigma]^2)+mb^4 \[Sigma] (-1+\[Sigma]^2)^2-2 Es mb^3 ra (1-3 \[Sigma]^2+2 \[Sigma]^4))+Es^2 rb^2 (Es^4 ra^4 (1-2 \[Sigma]^2)+8 Es^3 mb ra^3 \[Sigma] (-1+\[Sigma]^2)+8 Es mb^3 ra \[Sigma] (-1+\[Sigma]^2)^2-mb^4 (-1+\[Sigma]^2)^2 (-1+2 \[Sigma]^2)-6 Es^2 mb^2 ra^2 (1-3 \[Sigma]^2+2 \[Sigma]^4))-ma^2 (-1+\[Sigma]^2) (-8 Es^3 mb ra^3 \[Sigma] (-1+\[Sigma]^2)-8 Es mb^3 ra \[Sigma] (-1+\[Sigma]^2)^2+Es^4 ra^4 (-1+2 \[Sigma]^2)+mb^4 (-1+\[Sigma]^2)^2 (-1+2 \[Sigma]^2)+6 Es^2 mb^2 ra^2 (1-3 \[Sigma]^2+2 \[Sigma]^4))),V[4,3]->1/(144 Es^8 ma^3 mb^2 ra^4 rb^3 \[Xi]) (-2 Es^3 rb^3 (Es^4 ra^4 \[Sigma]+2 Es^3 mb ra^3 (1-2 \[Sigma]^2)+6 Es^2 mb^2 ra^2 \[Sigma] (-1+\[Sigma]^2)+mb^4 \[Sigma] (-1+\[Sigma]^2)^2-2 Es mb^3 ra (1-3 \[Sigma]^2+2 \[Sigma]^4))-6 Es ma^2 rb (-1+\[Sigma]^2) (Es^4 ra^4 \[Sigma]+2 Es^3 mb ra^3 (1-2 \[Sigma]^2)+6 Es^2 mb^2 ra^2 \[Sigma] (-1+\[Sigma]^2)+mb^4 \[Sigma] (-1+\[Sigma]^2)^2-2 Es mb^3 ra (1-3 \[Sigma]^2+2 \[Sigma]^4))+3 Es^2 ma rb^2 (-8 Es^3 mb ra^3 \[Sigma] (-1+\[Sigma]^2)-8 Es mb^3 ra \[Sigma] (-1+\[Sigma]^2)^2+Es^4 ra^4 (-1+2 \[Sigma]^2)+mb^4 (-1+\[Sigma]^2)^2 (-1+2 \[Sigma]^2)+6 Es^2 mb^2 ra^2 (1-3 \[Sigma]^2+2 \[Sigma]^4))+ma^3 (-1+\[Sigma]^2) (-8 Es^3 mb ra^3 \[Sigma] (-1+\[Sigma]^2)-8 Es mb^3 ra \[Sigma] (-1+\[Sigma]^2)^2+Es^4 ra^4 (-1+2 \[Sigma]^2)+mb^4 (-1+\[Sigma]^2)^2 (-1+2 \[Sigma]^2)+6 Es^2 mb^2 ra^2 (1-3 \[Sigma]^2+2 \[Sigma]^4)))};


(* ::Section::Closed:: *)
(*2PM Coefficients*)


ACoeff={A[0,0]->(3 ma^2 mb^2 (ma+mb) (-1+5 \[Sigma]^2))/(4 Es^2 \[Xi]),A[1,0]->-((I mb (3 mb (Es ra \[Sigma] (3-5 \[Sigma]^2)+mb (1-6 \[Sigma]^2+5 \[Sigma]^4))+ma (4 Es ra \[Sigma] (3-5 \[Sigma]^2)+3 mb (1-6 \[Sigma]^2+5 \[Sigma]^4))))/(4 Es^3 ra \[Xi] (-1+\[Sigma]^2))),A[1,1,{1}]->1/(4 Es^4 ma mb ra rb \[Xi] (-1+\[Sigma]^2)^2) (Es mb rb (Es ra (-3+21 \[Sigma]^2-20 \[Sigma]^4)+4 mb \[Sigma] (3-8 \[Sigma]^2+5 \[Sigma]^4))+ma (-3 mb^2 (-1+\[Sigma]^2)^2 (-1+5 \[Sigma]^2)+Es^2 ra rb (-3+21 \[Sigma]^2-20 \[Sigma]^4)+3 Es mb (ra+rb) \[Sigma] (3-8 \[Sigma]^2+5 \[Sigma]^4))-ma^2 (-1+\[Sigma]^2) (4 Es ra \[Sigma] (3-5 \[Sigma]^2)+3 mb (1-6 \[Sigma]^2+5 \[Sigma]^4))),A[1,1,{2}]->((ma+mb) \[Sigma] (-3+5 \[Sigma]^2))/(4 Es^2 \[Xi] (-1+\[Sigma]^2)^2),A[2,0,{1}]->(ma (-12 mb^2 (-1+\[Sigma]^2)^2 (-1+5 \[Sigma]^2)+Es^2 ra^2 (-15+102 \[Sigma]^2-95 \[Sigma]^4)+32 Es mb ra \[Sigma] (3-8 \[Sigma]^2+5 \[Sigma]^4))-4 mb (3 mb^2 (-1+\[Sigma]^2)^2 (-1+5 \[Sigma]^2)-6 Es mb ra \[Sigma] (3-8 \[Sigma]^2+5 \[Sigma]^4)+Es^2 ra^2 (2-15 \[Sigma]^2+15 \[Sigma]^4)))/(32 Es^4 ma^2 ra^2 \[Xi] (-1+\[Sigma]^2)^2),A[2,0,{2}]->(4 mb (1-3 \[Sigma]^2)+ma (-3+30 \[Sigma]^2-35 \[Sigma]^4))/(32 Es^2 \[Xi] (-1+\[Sigma]^2)^2),A[2,1,{1}]->-1/(32 Es^5 ma^3 mb^2 ra^2 rb \[Xi] (-1+\[Sigma]^2)^2) I (8 Es mb rb (5 Es^2 ra^2 \[Sigma] (-1+2 \[Sigma]^2)+Es mb ra (-3+21 \[Sigma]^2-20 \[Sigma]^4)+2 mb^2 \[Sigma] (3-8 \[Sigma]^2+5 \[Sigma]^4))+ma^2 (-12 mb^2 (-1+\[Sigma]^2)^2 (-1+5 \[Sigma]^2)+Es^2 ra^2 (-15+102 \[Sigma]^2-95 \[Sigma]^4)+32 Es mb ra \[Sigma] (3-8 \[Sigma]^2+5 \[Sigma]^4))+ma (-12 mb^3 (-1+\[Sigma]^2)^2 (-1+5 \[Sigma]^2)+Es^3 ra^2 rb \[Sigma] (-51+95 \[Sigma]^2)+12 Es mb^2 (2 ra+rb) \[Sigma] (3-8 \[Sigma]^2+5 \[Sigma]^4)-4 Es^2 mb ra (ra (2-15 \[Sigma]^2+15 \[Sigma]^4)+2 rb (3-21 \[Sigma]^2+20 \[Sigma]^4)))),A[2,1,{2}]->(I (-4 mb (ma+mb) \[Sigma] (-3+5 \[Sigma]^2)+Es (3 ma+4 mb) ra (-1+5 \[Sigma]^2)))/(16 Es^3 ma^2 mb ra \[Xi] (-1+\[Sigma]^2)^2),A[2,1,{3}]->-((I (8 Es mb rb \[Sigma]+ma mb (4-12 \[Sigma]^2)+5 Es ma rb \[Sigma] (-3+7 \[Sigma]^2)+ma^2 (-3+30 \[Sigma]^2-35 \[Sigma]^4)))/(32 Es^3 ma mb^2 rb \[Xi] (-1+\[Sigma]^2)^2)),A[3,0,{1}]->-1/(32 Es^5 ma^4 mb ra^3 \[Xi] (-1+\[Sigma]^2)^2) I (4 mb (Es^3 ra^3 \[Sigma] (-2+5 \[Sigma]^2)-mb^3 (-1+\[Sigma]^2)^2 (-1+5 \[Sigma]^2)+Es^2 mb ra^2 (-2+15 \[Sigma]^2-15 \[Sigma]^4)+3 Es mb^2 ra \[Sigma] (3-8 \[Sigma]^2+5 \[Sigma]^4))+ma (-4 mb^3 (-1+\[Sigma]^2)^2 (-1+5 \[Sigma]^2)+4 Es^3 ra^3 \[Sigma] (-5+9 \[Sigma]^2)+Es^2 mb ra^2 (-15+102 \[Sigma]^2-95 \[Sigma]^4)+16 Es mb^2 ra \[Sigma] (3-8 \[Sigma]^2+5 \[Sigma]^4))),A[3,0,{2}]->-((I (4 Es ma ra \[Sigma] (-3+7 \[Sigma]^2)+4 mb (mb+3 Es ra \[Sigma]-3 mb \[Sigma]^2)+ma mb (-3+30 \[Sigma]^2-35 \[Sigma]^4)))/(32 Es^3 ma^2 mb ra \[Xi] (-1+\[Sigma]^2)^2)),A[3,0,{3}]->A\[Chi]tmp[{3,0},2,{3}],A[2,2,{1}]->1/(64 Es^6 ma^4 mb^4 ra^2 rb^2 \[Xi] (-1+\[Sigma]^2)^3) (ma^3 (-1+\[Sigma]^2) (12 mb^2 (-1+\[Sigma]^2)^2 (-1+5 \[Sigma]^2)-32 Es mb ra \[Sigma] (3-8 \[Sigma]^2+5 \[Sigma]^4)+Es^2 ra^2 (15-102 \[Sigma]^2+95 \[Sigma]^4))+Es^2 mb rb^2 (-2 Es mb ra \[Sigma] (51-146 \[Sigma]^2+95 \[Sigma]^4)+Es^2 ra^2 (12-95 \[Sigma]^2+95 \[Sigma]^4)+mb^2 (-15+117 \[Sigma]^2-197 \[Sigma]^4+95 \[Sigma]^6))+Es ma rb (-32 mb^3 \[Sigma] (-1+\[Sigma]^2)^2 (-3+5 \[Sigma]^2)-80 Es^2 mb ra (ra+rb) \[Sigma] (1-3 \[Sigma]^2+2 \[Sigma]^4)+Es^3 ra^2 rb (12-95 \[Sigma]^2+95 \[Sigma]^4)+4 Es mb^2 (-1+\[Sigma]^2) (rb (2-15 \[Sigma]^2+15 \[Sigma]^4)+4 ra (3-21 \[Sigma]^2+20 \[Sigma]^4)))+2 ma^2 (-1+\[Sigma]^2) (Es^3 ra^2 rb \[Sigma] (51-95 \[Sigma]^2)+6 mb^3 (-1+\[Sigma]^2)^2 (-1+5 \[Sigma]^2)-12 Es mb^2 (ra+rb) \[Sigma] (3-8 \[Sigma]^2+5 \[Sigma]^4)+2 Es^2 mb ra (ra (2-15 \[Sigma]^2+15 \[Sigma]^4)+4 rb (3-21 \[Sigma]^2+20 \[Sigma]^4)))),A[2,2,{2}]->(-Es^2 (ma+mb) ra rb \[Sigma] (-11+15 \[Sigma]^2)-4 ma mb (ma+mb) \[Sigma] (3-8 \[Sigma]^2+5 \[Sigma]^4)+Es (3 ma^2 ra+3 mb^2 rb+4 ma mb (ra+rb)) (1-6 \[Sigma]^2+5 \[Sigma]^4))/(16 Es^4 ma^3 mb^3 ra rb \[Xi] (-1+\[Sigma]^2)^3),A[2,2,{3}]->(Es^2 mb rb^2 (-3+7 \[Sigma]^2)+ma^3 (-3+33 \[Sigma]^2-65 \[Sigma]^4+35 \[Sigma]^6)+2 ma^2 (-1+\[Sigma]^2) (5 Es rb \[Sigma] (3-7 \[Sigma]^2)+mb (-2+6 \[Sigma]^2))+Es ma rb (-16 mb \[Sigma] (-1+\[Sigma]^2)+Es rb (4-35 \[Sigma]^2+35 \[Sigma]^4)))/(64 Es^4 ma^2 mb^4 rb^2 \[Xi] (-1+\[Sigma]^2)^3),A[2,2,{4}]->(ma (-16 Es mb ra \[Sigma] (-1+\[Sigma]^2)+Es^2 ra^2 (-3+7 \[Sigma]^2)+4 mb^2 (1-4 \[Sigma]^2+3 \[Sigma]^4))+mb (-10 Es mb ra \[Sigma] (3-10 \[Sigma]^2+7 \[Sigma]^4)+Es^2 ra^2 (4-35 \[Sigma]^2+35 \[Sigma]^4)+mb^2 (-3+33 \[Sigma]^2-65 \[Sigma]^4+35 \[Sigma]^6)))/(64 Es^4 ma^4 mb^2 ra^2 \[Xi] (-1+\[Sigma]^2)^3),A[2,2,{5}]->-(((ma+mb) (-1+5 \[Sigma]^2))/(64 Es^2 ma^2 mb^2 \[Xi] (-1+\[Sigma]^2)^3)),A[3,1,{1}]->1/(96 Es^6 ma^5 mb^3 ra^3 rb \[Xi] (-1+\[Sigma]^2)^3) (3 ma^2 (-1+\[Sigma]^2) (4 Es^3 ra^3 \[Sigma] (5-9 \[Sigma]^2)+4 mb^3 (-1+\[Sigma]^2)^2 (-1+5 \[Sigma]^2)-16 Es mb^2 ra \[Sigma] (3-8 \[Sigma]^2+5 \[Sigma]^4)+Es^2 mb ra^2 (15-102 \[Sigma]^2+95 \[Sigma]^4))+4 Es mb rb (-4 mb^3 \[Sigma] (-1+\[Sigma]^2)^2 (-3+5 \[Sigma]^2)-30 Es^2 mb ra^2 \[Sigma] (1-3 \[Sigma]^2+2 \[Sigma]^4)+Es^3 ra^3 (2-19 \[Sigma]^2+20 \[Sigma]^4)+3 Es mb^2 ra (-3+24 \[Sigma]^2-41 \[Sigma]^4+20 \[Sigma]^6))+3 ma (-4 Es mb^3 (3 ra+rb) \[Sigma] (-1+\[Sigma]^2)^2 (-3+5 \[Sigma]^2)+4 mb^4 (-1+\[Sigma]^2)^3 (-1+5 \[Sigma]^2)+Es^4 ra^3 rb (5-37 \[Sigma]^2+36 \[Sigma]^4)-Es^3 mb ra^2 \[Sigma] (-1+\[Sigma]^2) (4 ra (-2+5 \[Sigma]^2)+rb (-51+95 \[Sigma]^2))+4 Es^2 mb^2 ra (-1+\[Sigma]^2) (ra (2-15 \[Sigma]^2+15 \[Sigma]^4)+rb (3-21 \[Sigma]^2+20 \[Sigma]^4)))),A[3,1,{2}]->1/(32 Es^4 ma^3 mb^3 ra rb \[Xi] (-1+\[Sigma]^2)^3) (4 Es mb rb (-2 mb \[Sigma] (-1+\[Sigma]^2)+Es ra (-1+2 \[Sigma]^2))+ma^2 (-1+\[Sigma]^2) (4 Es ra \[Sigma] (3-7 \[Sigma]^2)+mb (3-30 \[Sigma]^2+35 \[Sigma]^4))+ma (4 mb^2 (1-4 \[Sigma]^2+3 \[Sigma]^4)+Es^2 ra rb (3-27 \[Sigma]^2+28 \[Sigma]^4)-Es mb \[Sigma] (-1+\[Sigma]^2) (12 ra+5 rb (-3+7 \[Sigma]^2)))),A[3,1,{3}]->(-4 mb^2 (ma+mb) \[Sigma] (3-8 \[Sigma]^2+5 \[Sigma]^4)+2 Es mb (3 ma+4 mb) ra (1-6 \[Sigma]^2+5 \[Sigma]^4)+Es^2 ra^2 \[Sigma] (ma (9-13 \[Sigma]^2)+4 mb (4-5 \[Sigma]^2)))/(32 Es^4 ma^4 mb^2 ra^2 \[Xi] (-1+\[Sigma]^2)^3),A[3,1,{4}]->(\[Sigma] (4 mb+ma (-3+7 \[Sigma]^2)))/(96 Es^2 ma^2 mb^2 \[Xi] (-1+\[Sigma]^2)^3),A[4,0,{1}]->1/(768 Es^6 ma^6 mb^2 ra^4 \[Xi] (-1+\[Sigma]^2)^3) (24 mb (mb+Es ra \[Sigma]-mb \[Sigma]^2)^2 (-10 Es mb ra \[Sigma] (-1+\[Sigma]^2)+Es^2 ra^2 (-4+5 \[Sigma]^2)+mb^2 (1-6 \[Sigma]^2+5 \[Sigma]^4))+ma (-128 Es mb^3 ra \[Sigma] (-1+\[Sigma]^2)^2 (-3+5 \[Sigma]^2)+24 mb^4 (-1+\[Sigma]^2)^3 (-1+5 \[Sigma]^2)-96 Es^3 mb ra^3 \[Sigma] (5-14 \[Sigma]^2+9 \[Sigma]^4)+Es^4 ra^4 (35-250 \[Sigma]^2+239 \[Sigma]^4)+12 Es^2 mb^2 ra^2 (-15+117 \[Sigma]^2-197 \[Sigma]^4+95 \[Sigma]^6))),A[4,0,{2}]->(8 mb (-6 Es mb ra \[Sigma] (-1+\[Sigma]^2)+Es^2 ra^2 (-2+3 \[Sigma]^2)+mb^2 (1-4 \[Sigma]^2+3 \[Sigma]^4))+ma (-16 Es mb ra \[Sigma] (3-10 \[Sigma]^2+7 \[Sigma]^4)+Es^2 ra^2 (5-46 \[Sigma]^2+49 \[Sigma]^4)+2 mb^2 (-3+33 \[Sigma]^2-65 \[Sigma]^4+35 \[Sigma]^6)))/(128 Es^4 ma^4 mb^2 ra^2 \[Xi] (-1+\[Sigma]^2)^3),A[4,0,{3}]->(-8 mb+ma (-1+14 \[Sigma]^2-21 \[Sigma]^4))/(768 Es^2 ma^2 mb^2 \[Xi] (-1+\[Sigma]^2)^3)};


(* ::Chapter::Closed:: *)
(*Scalar*)


(* ::Section::Closed:: *)
(*(0, 0)*)


\[CapitalDelta]PEik[0,0]=-((Es^2*G^2*Pi*\[Xi]*A[{0, 0}, 2]*Pv[b])/(ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)));


(* ::Chapter::Closed:: *)
(*S^1*)


(* ::Section::Closed:: *)
(*(1, 0)*)


(* ::Subsection::Closed:: *)
(*Impulse \!\(\*SubscriptBox[\(\[CapitalDelta]P\), \(\[Perpendicular]\)]\)*)


\[CapitalDelta]PEik[1,0]=(G^2*(I*Es^3*ma*mb*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[1, 0]*cross[P, Sa]*d3[b, b]*d3[P, P] + 4*Ea^2*Eb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*Sqrt[d3[b, b]]*d3[P, Sa]*V[0, 0]*V[1, 0] + d3[P, P]*((-3*I)*Es^3*ma*mb*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[1, 0]*eps3d[b, P, Sa]*Pv[b] - 2*Ea^2*Eb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*Sqrt[d3[b, b]]*d3[P, Sa]*V[1, 0]^2)))/(ma^2*mb^2*(-1 + \[Sigma])*(1 + \[Sigma])*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]);


(* ::Subsection::Closed:: *)
(*Spin Kick Subscript[\[CapitalDelta]S, a]*)


\[CapitalDelta]SaEik[1,0]=(I*G^2*(Es^3*ma*mb*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[1, 0]*Sqrt[d3[b, b]]*(d3[P, Sa]*Pv[b] - d3[b, Sa]*Pv[P]) + (2*I)*Ea^2*Eb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, Sa]*d3[P, P]*Pv[b]*V[1, 0]^2 + (2*I)*Ea^2*Eb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[P, Sa]*Pv[P]*V[1, 0]^2))/(ma^2*mb^2*(-1 + \[Sigma]^2)^(3/2)*d3[b, b]^2);


(* ::Chapter::Closed:: *)
(*S^2*)


(* ::Section::Closed:: *)
(*(1, 1)*)


(* ::Subsection::Closed:: *)
(*Impulse \!\(\*SubscriptBox[\(\[CapitalDelta]P\), \(\[Perpendicular]\)]\)*)


\[CapitalDelta]PEik[1,1]=(G^2*(-3*Es^2*ma*mb*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[1, 1, {1}]*d3[P, P]*(d3[b, b]*(d3[P, Sa]*((ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma]^2) + (Ea*Eb*(Es^2*\[Sigma] + ma*(mb - mb*\[Sigma]^2)) + Eb*ma*(mb^2 + Es^2*\[Sigma] - mb^2*\[Sigma]^2 + ma*(mb - mb*\[Sigma]^2)) + Ea*mb*(Es^2*\[Sigma] - ma^2*(-1 + \[Sigma]^2) + ma*(mb - mb*\[Sigma]^2)) + ma*mb*(mb^2 + Es^2*\[Sigma] - mb^2*\[Sigma]^2 - ma^2*(-1 + \[Sigma]^2) + ma*(mb - mb*\[Sigma]^2)))*d3[P, P] - ma*mb*(-1 + \[Sigma]^2)*d3[P, P]^2)*d3[P, Sb]*Pv[b] + ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma]^2)*d3[b, Sb]*Pv[P]) - ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma]^2)*d3[P, P]*(2*d3[Sa, Sb]*Pv[b] + d3[b, Sb]*Pv[Sa])) + ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma]^2)*d3[b, Sa]*(5*d3[b, Sb]*d3[P, P]*Pv[b] + d3[b, b]*(d3[P, Sb]*Pv[P] - d3[P, P]*Pv[Sb]))) + (Ea + ma)*(Eb + mb)*Sqrt[d3[b, b]]*(3*Es^4*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[1, 1, {2}]*Sqrt[d3[b, b]]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*Pv[b] + 2*Ea^2*Eb^2*Sqrt[-1 + \[Sigma]^2]*(-4*cross[b, P]*d3[P, P]*(d3[P, Sb]*eps3d[b, P, Sa] + d3[P, Sa]*eps3d[b, P, Sb])*V[0, 1]*V[1, 0] + 4*d3[P, P]*Pv[b]*(d3[b, Sa]*d3[P, Sb]*(V[0, 0] - d3[P, P]*V[0, 1]) + d3[b, Sb]*d3[P, Sa]*(V[0, 0] - d3[P, P]*V[1, 0]))*V[1, 1] + d3[b, b]*(6*d3[P, Sa]*d3[P, Sb]*Pv[P]*V[0, 0]*V[1, 1] + d3[P, P]^2*(d3[P, Sa]*Pv[Sb]*V[1, 0]*(V[0, 1] + 3*V[1, 1]) + d3[P, Sb]*Pv[Sa]*V[0, 1]*(V[1, 0] + 3*V[1, 1])) - d3[P, P]*(3*d3[P, Sb]*Pv[Sa]*V[0, 0]*V[1, 1] + d3[P, Sa]*(3*Pv[Sb]*V[0, 0]*V[1, 1] + d3[P, Sb]*Pv[P]*(3*V[1, 0]*V[1, 1] + V[0, 1]*(2*V[1, 0] + 3*V[1, 1])))))))))/(ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma])*(1 + \[Sigma])*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(7/2)*d3[P, P]^2);


(* ::Subsection::Closed:: *)
(*Spin Kick Subscript[\[CapitalDelta]S, a]*)


\[CapitalDelta]SaEik[1,1]=-((G^2*(Es^2*ma*mb*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[1, 1, {1}]*Sqrt[d3[b, b]]*(2*ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma]^2)*cross[Sa, Sb]*d3[b, b]*d3[P, P] + 3*ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma]^2)*cross[b, Sa]*d3[b, Sb]*d3[P, P] + cross[P, Sa]*d3[b, b]*(ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma]^2) + (Ea*Eb*(Es^2*\[Sigma] + ma*(mb - mb*\[Sigma]^2)) + Eb*ma*(mb^2 + Es^2*\[Sigma] - mb^2*\[Sigma]^2 + ma*(mb - mb*\[Sigma]^2)) + Ea*mb*(Es^2*\[Sigma] - ma^2*(-1 + \[Sigma]^2) + ma*(mb - mb*\[Sigma]^2)) + ma*mb*(mb^2 + Es^2*\[Sigma] - mb^2*\[Sigma]^2 - ma^2*(-1 + \[Sigma]^2) + ma*(mb - mb*\[Sigma]^2)))*d3[P, P] - ma*mb*(-1 + \[Sigma]^2)*d3[P, P]^2)*d3[P, Sb]) - (Ea + ma)*(Eb + mb)*(Es^4*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[1, 1, {2}]*cross[P, Sa]*d3[b, b]^(3/2)*d3[P, P]*d3[P, Sb] + 2*Ea^2*Eb^2*Sqrt[-1 + \[Sigma]^2]*(cross[P, Sa]*d3[b, b]*d3[b, Sb]*(-(d3[P, P]*V[0, 1]*V[1, 0]) + V[0, 0]*V[1, 1]) - cross[b, Sa]*d3[b, b]*d3[P, Sb]*(-(V[0, 0]*V[1, 1]) + d3[P, P]*V[0, 1]*(V[1, 0] + V[1, 1])) + V[1, 0]*(2*d3[b, Sb]*d3[P, P]*eps3d[b, P, Sa]*Pv[b]*V[1, 1] + d3[b, b]*(d3[P, P]*(cross[P, Sb]*d3[b, Sa] - cross[b, Sb]*d3[P, Sa] - eps3d[P, Sa, Sb]*Pv[b] + eps3d[b, Sa, Sb]*Pv[P])*V[1, 1] + d3[P, Sb]*eps3d[b, P, Sa]*Pv[P]*(-2*V[0, 1] + V[1, 1])) + cross[b, P]*(2*d3[b, Sa]*d3[b, Sb]*d3[P, P]*V[1, 1] + d3[b, b]*d3[P, Sa]*d3[P, Sb]*(2*V[0, 1] + V[1, 1])))))))/(ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma])*(1 + \[Sigma])*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^3*d3[P, P]));


(* ::Subsection::Closed:: *)
(*Spin Kick Subscript[\[CapitalDelta]S, b]*)


\[CapitalDelta]SbEik[1,1]=cross[Sa, Sb]*((-2*Es^2*G^2*ma*mb*Pi*\[Xi]*A[1, 1, {1}])/(Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)) + (2*Es^2*G^2*ma*mb*Pi*\[Xi]*\[Sigma]^2*A[1, 1, {1}])/(Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2))) + (2*Ea^2*Eb^2*G^2*cross[P, Sa]*d3[b, Sb]*V[0, 1]*V[1, 1])/(ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, b]^2) - (2*Ea^2*Eb^2*G^2*cross[b, Sa]*d3[P, Sb]*V[0, 1]*V[1, 1])/(ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, b]^2) + cross[P, Sb]*(-((Es^2*G^2*Pi*\[Xi]*A[1, 1, {1}]*d3[P, Sa])/(Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2))) - (Es^2*G^2*mb*Pi*\[Xi]*A[1, 1, {1}]*d3[P, Sa])/((Ea + ma)*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)) - (Es^2*G^2*ma*Pi*\[Xi]*A[1, 1, {1}]*d3[P, Sa])/((Eb + mb)*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)) - (Es^4*G^2*Pi*\[Xi]*\[Sigma]*A[1, 1, {1}]*d3[P, Sa])/(ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)) + (Es^2*G^2*Pi*\[Xi]*\[Sigma]^2*A[1, 1, {1}]*d3[P, Sa])/(Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)) + (Es^2*G^2*mb*Pi*\[Xi]*\[Sigma]^2*A[1, 1, {1}]*d3[P, Sa])/((Ea + ma)*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)) + (Es^2*G^2*ma*Pi*\[Xi]*\[Sigma]^2*A[1, 1, {1}]*d3[P, Sa])/((Eb + mb)*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)) + (Es^4*G^2*Pi*\[Xi]*A[1, 1, {2}]*d3[P, Sa])/(ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)) + (Es^2*G^2*ma*mb*Pi*\[Xi]*A[1, 1, {1}]*d3[P, Sa])/(Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]) - (Es^2*G^2*ma*mb*Pi*\[Xi]*\[Sigma]^2*A[1, 1, {1}]*d3[P, Sa])/(Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]) - (Es^2*G^2*Pi*\[Xi]*A[1, 1, {1}]*d3[P, P]*d3[P, Sa])/((Ea + ma)*(Eb + mb)*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)) + (Es^2*G^2*Pi*\[Xi]*\[Sigma]^2*A[1, 1, {1}]*d3[P, P]*d3[P, Sa])/((Ea + ma)*(Eb + mb)*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)) - (2*Ea^2*Eb^2*G^2*d3[b, Sa]*V[0, 1]*V[1, 0])/(ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, b]^2) + (2*Ea^2*Eb^2*G^2*d3[b, Sa]*V[0, 0]*V[1, 1])/(ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, b]^2*d3[P, P])) + cross[b, P]*((4*Ea^2*Eb^2*G^2*d3[P, Sa]*d3[P, Sb]*V[0, 1]*V[1, 0])/(ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, b]^2*d3[P, P]) + (4*Ea^2*Eb^2*G^2*d3[b, Sa]*d3[b, Sb]*V[0, 1]*V[1, 1])/(ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, b]^3) + (2*Ea^2*Eb^2*G^2*d3[P, Sa]*d3[P, Sb]*V[0, 1]*V[1, 1])/(ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, b]^2*d3[P, P])) + Pv[P]*((-4*Ea^2*Eb^2*G^2*d3[P, Sa]*eps3d[b, P, Sb]*V[0, 1]*V[1, 0])/(ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, b]^2*d3[P, P]) + (2*Ea^2*Eb^2*G^2*d3[P, Sa]*eps3d[b, P, Sb]*V[0, 1]*V[1, 1])/(ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, b]^2*d3[P, P]) - (2*Ea^2*Eb^2*G^2*eps3d[b, Sa, Sb]*V[0, 1]*V[1, 1])/(ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, b]^2)) + Pv[b]*((4*Ea^2*Eb^2*G^2*d3[b, Sa]*eps3d[b, P, Sb]*V[0, 1]*V[1, 1])/(ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, b]^3) + (2*Ea^2*Eb^2*G^2*eps3d[P, Sa, Sb]*V[0, 1]*V[1, 1])/(ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, b]^2)) + cross[b, Sb]*((3*Es^2*G^2*ma*mb*Pi*\[Xi]*A[1, 1, {1}]*d3[b, Sa])/(Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)) - (3*Es^2*G^2*ma*mb*Pi*\[Xi]*\[Sigma]^2*A[1, 1, {1}]*d3[b, Sa])/(Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)) - (2*Ea^2*Eb^2*G^2*d3[P, Sa]*V[0, 1]*V[1, 0])/(ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, b]^2) + (2*Ea^2*Eb^2*G^2*d3[P, Sa]*V[0, 0]*V[1, 1])/(ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, b]^2*d3[P, P]) - (2*Ea^2*Eb^2*G^2*d3[P, Sa]*V[1, 0]*V[1, 1])/(ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, b]^2));


(* ::Section::Closed:: *)
(*(2, 0)*)


(* ::Subsection::Closed:: *)
(*Impulse \!\(\*SubscriptBox[\(\[CapitalDelta]P\), \(\[Perpendicular]\)]\)*)


\[CapitalDelta]PEik[2,0]=-((G^2*(3*Es^4*mb*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[2, 0, {2}]*d3[b, b]*d3[P, P]^2*d3[P, Sa]^2*Pv[b] + 3*Es^2*ma^2*mb*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[2, 0, {1}]*d3[P, P]*(5*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, Sa]^2*d3[P, P]*Pv[b] + d3[b, b]*((ma^2*mb^2*(-1 + \[Sigma]^2) + Es^2*d3[P, P])*d3[P, Sa]^2 - 2*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*d3[Sa, Sa])*Pv[b] + 2*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, b]*d3[b, Sa]*(d3[P, Sa]*Pv[P] - d3[P, P]*Pv[Sa])) + 2*Ea^2*Eb^2*ma*Sqrt[-1 + \[Sigma]^2]*Sqrt[d3[b, b]]*d3[P, Sa]*(4*cross[b, P]*d3[P, P]*eps3d[b, P, Sa]*V[1, 0]^2 + 8*d3[b, Sa]*d3[P, P]*Pv[b]*(-V[0, 0] + d3[P, P]*V[1, 0])*V[2, 0] + d3[b, b]*(d3[P, Sa]*Pv[P] - d3[P, P]*Pv[Sa])*(-6*V[0, 0]*V[2, 0] + d3[P, P]*V[1, 0]*(V[1, 0] + 6*V[2, 0])))))/(ma^3*mb^2*(-1 + \[Sigma]^2)^(3/2)*d3[b, b]^(7/2)*d3[P, P]^2));


(* ::Subsection::Closed:: *)
(*Spin Kick Subscript[\[CapitalDelta]S, a]*)


\[CapitalDelta]SaEik[2,0]=(-2*G^2*(Es^4*mb*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[2, 0, {2}]*cross[P, Sa]*d3[b, b]^(3/2)*d3[P, P]*d3[P, Sa] + Es^2*ma^2*mb*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[2, 0, {1}]*Sqrt[d3[b, b]]*(3*ma^2*mb^2*(-1 + \[Sigma]^2)*cross[b, Sa]*d3[b, Sa]*d3[P, P] + cross[P, Sa]*d3[b, b]*(ma^2*mb^2*(-1 + \[Sigma]^2) + Es^2*d3[P, P])*d3[P, Sa]) + Ea^2*Eb^2*ma*Sqrt[-1 + \[Sigma]^2]*(cross[P, Sa]*d3[b, b]*d3[b, Sa]*(d3[P, P]*V[1, 0]*(V[1, 0] - 2*V[2, 0]) - 2*V[0, 0]*V[2, 0]) + cross[b, Sa]*d3[b, b]*d3[P, Sa]*(-2*V[0, 0]*V[2, 0] + d3[P, P]*V[1, 0]*(V[1, 0] + 4*V[2, 0])) - 2*V[1, 0]*(eps3d[b, P, Sa]*(2*d3[b, Sa]*d3[P, P]*Pv[b]*V[2, 0] + d3[b, b]*d3[P, Sa]*Pv[P]*(-V[1, 0] + V[2, 0])) + cross[b, P]*(2*d3[b, Sa]^2*d3[P, P]*V[2, 0] + d3[b, b]*d3[P, Sa]^2*(V[1, 0] + V[2, 0]))))))/(ma^3*mb^2*(-1 + \[Sigma])*(1 + \[Sigma])*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^3*d3[P, P]);


(* ::Chapter::Closed:: *)
(*S^3*)


(* ::Section::Closed:: *)
(*(2, 1)*)


(* ::Subsection::Closed:: *)
(*Impulse \!\(\*SubscriptBox[\(\[CapitalDelta]P\), \(\[Perpendicular]\)]\)*)


\[CapitalDelta]PEik[2,1]=-((G^2*((3*I)*Es^5*ma*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[2, 1, {2}]*d3[b, b]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*(cross[P, Sa]*d3[b, b] - 5*eps3d[b, P, Sa]*Pv[b]) - (3*I)*Es^5*mb*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[2, 1, {3}]*d3[b, b]*d3[P, P]^2*d3[P, Sa]^2*(cross[P, Sb]*d3[b, b] - 5*eps3d[b, P, Sb]*Pv[b]) + (3*I)*Es^3*ma^2*mb*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[2, 1, {1}]*d3[P, P]*(cross[P, Sb]*d3[b, b]*(-5*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, Sa]^2*d3[P, P] - d3[b, b]*((ma^2*mb^2*(-1 + \[Sigma]^2) + Es^2*d3[P, P])*d3[P, Sa]^2 - 2*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*d3[Sa, Sa])) + 35*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, Sa]^2*d3[P, P]*eps3d[b, P, Sb]*Pv[b] + 10*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, b]*d3[b, Sa]*(d3[P, Sa]*eps3d[b, P, Sb]*Pv[P] + d3[P, P]*(eps3d[P, Sa, Sb]*Pv[b] - eps3d[b, P, Sb]*Pv[Sa])) + d3[b, b]*(5*(ma^2*mb^2*(-1 + \[Sigma]^2) + Es^2*d3[P, P])*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[b] + 2*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, b]*d3[P, Sa]*eps3d[P, Sa, Sb]*Pv[P] - 2*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*(5*d3[Sa, Sa]*eps3d[b, P, Sb]*Pv[b] + d3[b, b]*eps3d[P, Sa, Sb]*Pv[Sa]))) + 4*Ea^2*Eb^2*ma*Sqrt[-1 + \[Sigma]^2]*Sqrt[d3[b, b]]*(8*cross[b, P]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*V[1, 0]*V[1, 1] + 2*cross[b, P]*d3[b, b]*d3[P, Sa]^2*d3[P, Sb]*V[1, 0]*V[1, 1] - 2*cross[b, P]*d3[b, b]*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*V[1, 0]*V[1, 1] + 2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[1, 1] + 2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[b]*V[1, 0]*V[1, 1] + 5*d3[b, b]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[1, 1] + d3[b, b]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[P]*V[1, 0]*V[1, 1] - 2*d3[b, b]*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[Sa]*V[1, 0]*V[1, 1] - d3[b, b]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[Sa]*V[1, 0]*V[1, 1] - 3*d3[b, b]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*Pv[Sb]*V[1, 0]*V[1, 1] - cross[Sa, Sb]*d3[b, b]*d3[b, Sa]*d3[P, P]^2*V[1, 1]^2 + 2*cross[b, Sb]*d3[b, Sa]^2*d3[P, P]^2*V[1, 1]^2 - 2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[b]*V[1, 1]^2 + 2*d3[b, Sa]*d3[P, P]^2*eps3d[b, Sa, Sb]*Pv[b]*V[1, 1]^2 + 2*d3[b, Sa]^2*d3[P, P]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]^2 - d3[b, b]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[P]*V[1, 1]^2 + d3[b, b]*d3[P, P]*d3[P, Sa]*eps3d[b, Sa, Sb]*Pv[P]*V[1, 1]^2 + d3[b, b]*d3[b, Sa]*d3[P, P]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 1]^2 + d3[b, b]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[Sa]*V[1, 1]^2 - d3[b, b]*d3[P, P]^2*eps3d[b, Sa, Sb]*Pv[Sa]*V[1, 1]^2 + 8*cross[b, P]*d3[b, Sa]^2*d3[P, P]*d3[P, Sb]*V[0, 1]*V[2, 0] + 2*cross[b, P]*d3[b, b]*d3[P, Sa]^2*d3[P, Sb]*V[0, 1]*V[2, 0] - 2*cross[b, P]*d3[b, b]*d3[P, P]*d3[P, Sb]*d3[Sa, Sa]*V[0, 1]*V[2, 0] + 4*d3[b, Sa]*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[b]*V[0, 1]*V[2, 0] + 2*d3[b, b]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[P]*V[0, 1]*V[2, 0] + 4*d3[b, b]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[P]*V[0, 1]*V[2, 0] - 2*d3[b, b]*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[Sa]*V[0, 1]*V[2, 0] - 4*d3[b, b]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[Sa]*V[0, 1]*V[2, 0] + 2*cross[Sa, Sb]*d3[b, b]*d3[b, Sa]*d3[P, P]^2*V[1, 1]*V[2, 0] + 8*cross[b, Sa]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*V[1, 1]*V[2, 0] - 4*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*Pv[b]*V[1, 1]*V[2, 0] - 4*d3[b, Sa]*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[b]*V[1, 1]*V[2, 0] - 4*d3[b, Sa]*d3[P, P]^2*eps3d[b, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 0] + 8*d3[b, Sa]*d3[b, Sb]*d3[P, P]*eps3d[b, P, Sa]*Pv[P]*V[1, 1]*V[2, 0] - 4*d3[b, b]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 1]*V[2, 0] - 2*d3[b, b]*d3[P, P]*d3[P, Sa]*eps3d[b, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 0] - 2*d3[b, b]*d3[b, Sa]*d3[P, P]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 0] + 2*d3[b, b]*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[Sa]*V[1, 1]*V[2, 0] + 2*d3[b, b]*d3[P, P]^2*eps3d[b, Sa, Sb]*Pv[Sa]*V[1, 1]*V[2, 0] + 2*d3[b, b]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*Pv[Sb]*V[1, 1]*V[2, 0] + 8*cross[b, P]*d3[b, Sa]^2*d3[P, P]*d3[P, Sb]*V[0, 0]*V[2, 1] + 2*cross[b, P]*d3[b, b]*d3[P, Sa]^2*d3[P, Sb]*V[0, 0]*V[2, 1] - 2*cross[b, P]*d3[b, b]*d3[P, P]*d3[P, Sb]*d3[Sa, Sa]*V[0, 0]*V[2, 1] + 4*d3[b, Sa]*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[b]*V[0, 0]*V[2, 1] + 24*d3[b, Sa]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[b]*V[0, 0]*V[2, 1] + 4*d3[b, b]*d3[P, P]*d3[P, Sa]*eps3d[P, Sa, Sb]*Pv[b]*V[0, 0]*V[2, 1] + 2*d3[b, b]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[P]*V[0, 0]*V[2, 1] + 8*d3[b, b]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[P]*V[0, 0]*V[2, 1] - 2*d3[b, b]*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[Sa]*V[0, 0]*V[2, 1] - 8*d3[b, b]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[Sa]*V[0, 0]*V[2, 1] - 8*cross[b, P]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]*V[0, 1]*V[2, 1] - 2*cross[b, P]*d3[b, b]*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*V[0, 1]*V[2, 1] + 2*cross[b, P]*d3[b, b]*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*V[0, 1]*V[2, 1] - 4*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*Pv[b]*V[0, 1]*V[2, 1] - 2*d3[b, b]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[P]*V[0, 1]*V[2, 1] + 2*d3[b, b]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*Pv[Sa]*V[0, 1]*V[2, 1] - 24*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]*Pv[b]*V[1, 0]*V[2, 1] - 4*d3[b, b]*d3[P, P]^2*d3[P, Sa]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 0]*V[2, 1] - 8*d3[b, b]*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[P]*V[1, 0]*V[2, 1] + 8*d3[b, b]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]*Pv[Sa]*V[1, 0]*V[2, 1] + cross[P, Sb]*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]*(V[1, 0]*V[1, 1] + V[1, 1]^2 + 4*V[0, 1]*V[2, 0] - 8*V[0, 0]*V[2, 1] + 8*d3[P, P]*V[1, 0]*V[2, 1]) + cross[P, Sa]*d3[b, b]*d3[P, P]*(d3[b, Sb]*d3[P, Sa]*V[1, 1]*(3*V[1, 0] + 2*V[2, 0]) + 2*d3[b, Sa]*d3[P, Sb]*(V[1, 0]*V[1, 1] + V[0, 1]*V[2, 0] + V[1, 1]*V[2, 0] + V[0, 0]*V[2, 1] - d3[P, P]*V[0, 1]*V[2, 1])))))/(ma^3*mb^2*(-1 + \[Sigma]^2)^(3/2)*d3[b, b]^(9/2)*d3[P, P]^2));


(* ::Subsection::Closed:: *)
(*Spin Kick Subscript[\[CapitalDelta]S, a]*)


\[CapitalDelta]SaEik[2,1]=-((G^2*((6*I)*Es^5*mb*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[2, 1, {3}]*cross[P, Sa]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb] - (3*I)*Es^5*ma*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[2, 1, {2}]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sb]*(cross[P, Sa]*eps3d[b, P, Sa] + d3[P, Sa]*(-(d3[P, Sa]*Pv[b]) + d3[b, Sa]*Pv[P])) + (6*I)*Es^3*ma^2*mb*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[2, 1, {1}]*Sqrt[d3[b, b]]*d3[P, P]*(ma^2*mb^2*(-1 + \[Sigma]^2)*cross[b, Sa]*d3[P, P]*(5*d3[b, Sa]*eps3d[b, P, Sb] + d3[b, b]*eps3d[P, Sa, Sb]) + d3[b, b]*(cross[P, Sa]*(ma^2*mb^2*(-1 + \[Sigma]^2) + Es^2*d3[P, P])*d3[P, Sa]*eps3d[b, P, Sb] + ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, Sa]*d3[P, P]*(d3[Sa, Sb]*Pv[P] - d3[P, Sa]*Pv[Sb]))) + 2*Ea^2*Eb^2*ma*Sqrt[-1 + \[Sigma]^2]*(-2*d3[b, b]*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*Pv[b]*V[1, 0]*V[1, 1] + 2*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*Pv[P]*V[1, 0]*V[1, 1] - 2*d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sa]*Pv[P]*V[1, 0]*V[1, 1] - d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*Pv[P]*V[1, 0]*V[1, 1] + 2*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*Pv[Sa]*V[1, 0]*V[1, 1] + d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*Pv[Sb]*V[1, 0]*V[1, 1] - 2*d3[b, b]*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sb]*Pv[b]*V[1, 1]^2 - d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*Pv[P]*V[1, 1]^2 + d3[b, b]^2*d3[P, P]^2*d3[Sa, Sb]*Pv[Sa]*V[1, 1]^2 + 2*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*Pv[Sb]*V[1, 1]^2 + d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*Pv[Sb]*V[1, 1]^2 - d3[b, b]^2*d3[P, P]^2*d3[Sa, Sa]*Pv[Sb]*V[1, 1]^2 - 4*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*Pv[b]*V[0, 1]*V[2, 0] + 4*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sb]*Pv[P]*V[0, 1]*V[2, 0] - 2*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*Pv[P]*V[0, 1]*V[2, 0] + 2*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*Pv[Sb]*V[0, 1]*V[2, 0] - 16*d3[b, Sa]^2*d3[b, Sb]*d3[P, P]^2*Pv[b]*V[1, 1]*V[2, 0] - 4*d3[b, b]*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*Pv[b]*V[1, 1]*V[2, 0] - 4*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*Pv[b]*V[1, 1]*V[2, 0] + 4*d3[b, b]*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sb]*Pv[b]*V[1, 1]*V[2, 0] - 4*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*Pv[P]*V[1, 1]*V[2, 0] - 4*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sb]*Pv[P]*V[1, 1]*V[2, 0] - 4*d3[b, b]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[P]*V[1, 1]*V[2, 0] + 2*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*Pv[P]*V[1, 1]*V[2, 0] + 8*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*Pv[Sa]*V[1, 1]*V[2, 0] + 4*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*Pv[Sb]*V[1, 1]*V[2, 0] + 2*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*Pv[Sb]*V[1, 1]*V[2, 0] - 4*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*Pv[b]*V[0, 0]*V[2, 1] + 4*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sb]*Pv[P]*V[0, 0]*V[2, 1] + 4*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*Pv[P]*V[0, 0]*V[2, 1] - 4*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*Pv[Sb]*V[0, 0]*V[2, 1] + 4*d3[b, b]*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*Pv[b]*V[0, 1]*V[2, 1] - 4*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]*Pv[P]*V[0, 1]*V[2, 1] + 16*cross[b, P]*d3[b, Sa]^2*d3[P, P]^2*eps3d[b, P, Sb]*V[1, 0]*V[2, 1] + 4*cross[b, P]*d3[b, b]*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*V[1, 0]*V[2, 1] + 4*cross[b, P]*d3[b, b]*d3[b, Sa]*d3[P, P]^2*eps3d[P, Sa, Sb]*V[1, 0]*V[2, 1] + 4*d3[b, b]*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*Pv[b]*V[1, 0]*V[2, 1] - 4*d3[b, b]*d3[b, Sa]*d3[P, P]^3*d3[Sa, Sb]*Pv[b]*V[1, 0]*V[2, 1] + 16*d3[b, Sa]*d3[P, P]^2*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[b]*V[1, 0]*V[2, 1] + 4*d3[b, b]*d3[P, P]^2*eps3d[b, P, Sa]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 0]*V[2, 1] - 8*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*Pv[P]*V[1, 0]*V[2, 1] + 4*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]*Pv[P]*V[1, 0]*V[2, 1] - 4*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sb]*Pv[P]*V[1, 0]*V[2, 1] + 4*d3[b, b]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 0]*V[2, 1] - 4*d3[b, b]*d3[b, Sa]^2*d3[P, P]^3*Pv[Sb]*V[1, 0]*V[2, 1] + 4*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]^2*Pv[Sb]*V[1, 0]*V[2, 1] + cross[P, Sa]*d3[b, b]*d3[P, P]*(-2*d3[b, Sb]*eps3d[b, P, Sa]*V[1, 1]*(V[1, 0] - 2*V[2, 0]) + d3[b, b]*eps3d[P, Sa, Sb]*(V[1, 0]*V[1, 1] + V[1, 1]^2 - 2*V[0, 1]*V[2, 0] - 2*V[1, 1]*V[2, 0] + 4*V[0, 0]*V[2, 1]) + 2*d3[b, Sa]*eps3d[b, P, Sb]*(-(V[1, 0]*V[1, 1]) + V[1, 1]^2 + 4*V[0, 0]*V[2, 1] + 2*d3[P, P]*V[1, 0]*V[2, 1])) - 2*cross[b, Sa]*d3[b, b]*d3[P, P]*(-2*d3[P, Sb]*eps3d[b, P, Sa]*(V[0, 1]*V[2, 0] - V[1, 1]*V[2, 0] + V[0, 0]*V[2, 1]) + d3[P, P]*(-(eps3d[b, Sa, Sb]*V[1, 1]*(V[1, 1] - 2*V[2, 0])) + 2*d3[P, Sb]*eps3d[b, P, Sa]*V[0, 1]*V[2, 1]) + d3[P, Sa]*eps3d[b, P, Sb]*(-(V[1, 0]*V[1, 1]) + V[1, 1]^2 - 4*V[0, 0]*V[2, 1] + 6*d3[P, P]*V[1, 0]*V[2, 1])))))/(ma^3*mb^2*(-1 + \[Sigma]^2)^(3/2)*d3[b, b]^4*d3[P, P]^2));


(* ::Subsection::Closed:: *)
(*Spin Kick Subscript[\[CapitalDelta]S, b]*)


\[CapitalDelta]SbEik[2,1]=(G^2*((3*I)*Es^5*mb*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[2, 1, {3}]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]^2*(d3[b, ZRef]*d3[P, Sb] - d3[b, Sb]*d3[P, ZRef]) + (3*I)*Es^3*ma^2*mb*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[2, 1, {1}]*Sqrt[d3[b, b]]*d3[P, P]*(5*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, Sa]^2*d3[P, P]*(d3[b, ZRef]*d3[P, Sb] - d3[b, Sb]*d3[P, ZRef]) + d3[b, b]*(d3[b, ZRef]*d3[P, Sb] - d3[b, Sb]*d3[P, ZRef])*((ma^2*mb^2*(-1 + \[Sigma]^2) + Es^2*d3[P, P])*d3[P, Sa]^2 - 2*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*d3[Sa, Sa]) + 2*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, b]*d3[b, Sa]*d3[P, P]*(d3[P, ZRef]*d3[Sa, Sb] - d3[P, Sb]*d3[Sa, ZRef])) + (3*I)*Es^5*ma*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[2, 1, {2}]*cross[P, Sb]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa] + 2*Ea^2*Eb^2*ma*Sqrt[-1 + \[Sigma]^2]*(4*d3[b, Sa]^2*d3[b, Sb]*d3[b, ZRef]*d3[P, P]^2*(V[1, 1]^2 + 4*d3[P, P]*V[0, 1]*V[2, 1]) + d3[b, b]^2*(d3[P, Sa]^2*d3[P, Sb]*d3[P, ZRef]*V[1, 1]^2 + d3[P, P]^2*(4*d3[P, Sa]*d3[P, Sb]*d3[Sa, ZRef]*V[1, 0]*V[2, 1] - d3[Sa, Sa]*(d3[Sb, ZRef]*V[1, 1]^2 + 4*d3[P, Sb]*d3[P, ZRef]*V[0, 1]*V[2, 1]) + d3[Sa, Sb]*(d3[Sa, ZRef]*V[1, 1]^2 - 4*d3[P, Sa]*d3[P, ZRef]*V[1, 0]*V[2, 1])) + d3[P, P]*d3[P, Sa]*(d3[P, Sa]*d3[Sb, ZRef]*V[1, 1]^2 - d3[P, Sb]*d3[Sa, ZRef]*(V[1, 0]*V[1, 1] + V[1, 1]^2 + 2*V[0, 1]*V[2, 0] + 2*V[1, 1]*V[2, 0] + 4*V[0, 0]*V[2, 1]) + d3[P, ZRef]*(4*d3[P, Sa]*d3[P, Sb]*V[0, 1]*V[2, 1] + d3[Sa, Sb]*(V[1, 0]*V[1, 1] - V[1, 1]^2 + 2*V[0, 1]*V[2, 0] + 2*V[1, 1]*V[2, 0] + 4*V[0, 0]*V[2, 1])))) - 2*d3[b, b]*d3[P, P]*(cross[b, Sb]*d3[P, Sa]*eps3d[b, P, Sa]*V[1, 0]*V[1, 1] - 2*cross[b, Sb]*d3[P, Sa]*eps3d[b, P, Sa]*V[1, 1]*V[2, 0] - 2*d3[b, Sb]*d3[b, ZRef]*d3[P, P]*d3[P, Sa]^2*V[0, 1]*V[2, 1] - 4*d3[b, Sa]^2*d3[P, P]*d3[P, Sb]*d3[P, ZRef]*V[0, 1]*V[2, 1] + 2*d3[b, Sb]*d3[b, ZRef]*d3[P, P]^2*d3[Sa, Sa]*V[0, 1]*V[2, 1] + d3[b, Sa]*(2*cross[P, Sb]*eps3d[b, P, Sa]*(-(V[0, 1]*V[2, 0]) + V[1, 1]*V[2, 0] + V[0, 0]*V[2, 1]) - d3[b, ZRef]*(-(d3[P, P]*d3[Sa, Sb]*(V[1, 1]*(V[1, 1] - 2*V[2, 0]) + 2*d3[P, P]*V[0, 1]*V[2, 1])) + d3[P, Sa]*d3[P, Sb]*(V[1, 0]*V[1, 1] + V[1, 1]^2 + 4*V[0, 0]*V[2, 1] + 2*d3[P, P]*(V[0, 1] - 2*V[1, 0])*V[2, 1])) + d3[b, Sb]*(d3[P, P]*d3[Sa, ZRef]*(V[1, 1]*(V[1, 1] + 2*V[2, 0]) + 2*d3[P, P]*V[0, 1]*V[2, 1]) + d3[P, Sa]*d3[P, ZRef]*(V[1, 0]*V[1, 1] - V[1, 1]^2 + 4*V[0, 0]*V[2, 1] - 2*d3[P, P]*(V[0, 1] + 2*V[1, 0])*V[2, 1])))))))/(ma^3*mb^2*(-1 + \[Sigma]^2)^(3/2)*d3[b, b]^4*d3[P, P]^2);


(* ::Section::Closed:: *)
(*(3, 0)*)


(* ::Subsection::Closed:: *)
(*Impulse \!\(\*SubscriptBox[\(\[CapitalDelta]P\), \(\[Perpendicular]\)]\)*)


\[CapitalDelta]PEik[3,0]=-((G^2*((-3*I)*Es^5*mb*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[3, 0, {2}]*d3[b, b]*d3[P, P]^2*d3[P, Sa]^2*(cross[P, Sa]*d3[b, b] - 5*eps3d[b, P, Sa]*Pv[b]) + (3*I)*Es^3*ma^2*mb*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[3, 0, {1}]*d3[P, P]*(cross[P, Sa]*d3[b, b]*(-5*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, Sa]^2*d3[P, P] - d3[b, b]*((ma^2*mb^2*(-1 + \[Sigma]^2) + Es^2*d3[P, P])*d3[P, Sa]^2 - 2*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*d3[Sa, Sa])) + 5*eps3d[b, P, Sa]*(7*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, Sa]^2*d3[P, P]*Pv[b] + d3[b, b]*((ma^2*mb^2*(-1 + \[Sigma]^2) + Es^2*d3[P, P])*d3[P, Sa]^2 - 2*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*d3[Sa, Sa])*Pv[b] + 2*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, b]*d3[b, Sa]*(d3[P, Sa]*Pv[P] - d3[P, P]*Pv[Sa]))) + 8*Ea^2*Eb^2*ma*Sqrt[-1 + \[Sigma]^2]*Sqrt[d3[b, b]]*(2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[2, 0] + 3*d3[b, b]*d3[P, Sa]^2*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[2, 0] - 3*d3[b, b]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*Pv[Sa]*V[1, 0]*V[2, 0] + 4*cross[b, Sa]*d3[b, Sa]^2*d3[P, P]^2*V[2, 0]^2 - 4*d3[b, Sa]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*Pv[b]*V[2, 0]^2 + 4*d3[b, Sa]^2*d3[P, P]*eps3d[b, P, Sa]*Pv[P]*V[2, 0]^2 - 2*d3[b, b]*d3[P, Sa]^2*eps3d[b, P, Sa]*Pv[P]*V[2, 0]^2 + 2*d3[b, b]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*Pv[Sa]*V[2, 0]^2 + 14*d3[b, Sa]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*Pv[b]*V[0, 0]*V[3, 0] + 5*d3[b, b]*d3[P, Sa]^2*eps3d[b, P, Sa]*Pv[P]*V[0, 0]*V[3, 0] - 5*d3[b, b]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*Pv[Sa]*V[0, 0]*V[3, 0] - 14*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[3, 0] - 5*d3[b, b]*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[3, 0] + 5*d3[b, b]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa]*Pv[Sa]*V[1, 0]*V[3, 0] - cross[b, P]*d3[P, Sa]*(4*d3[b, Sa]^2*d3[P, P] + d3[b, b]*(d3[P, Sa]^2 - d3[P, P]*d3[Sa, Sa]))*(-(V[1, 0]*V[2, 0]) - V[0, 0]*V[3, 0] + d3[P, P]*V[1, 0]*V[3, 0]) + cross[P, Sa]*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]*(3*V[1, 0]*V[2, 0] + 2*V[2, 0]^2 - 3*V[0, 0]*V[3, 0] + 3*d3[P, P]*V[1, 0]*V[3, 0]))))/(ma^3*mb^2*(-1 + \[Sigma]^2)^(3/2)*d3[b, b]^(9/2)*d3[P, P]^2));


(* ::Subsection::Closed:: *)
(*Spin Kick Subscript[\[CapitalDelta]S, a]*)


\[CapitalDelta]SaEik[3,0]=-((G^2*((3*I)*Es^5*mb*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[3, 0, {2}]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*(2*cross[P, Sa]*eps3d[b, P, Sa] + d3[P, Sa]*(-(d3[P, Sa]*Pv[b]) + d3[b, Sa]*Pv[P])) + (3*I)*Es^3*ma^2*mb*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[3, 0, {1}]*Sqrt[d3[b, b]]*d3[P, P]*(10*ma^2*mb^2*(-1 + \[Sigma]^2)*cross[b, Sa]*d3[b, Sa]*d3[P, P]*eps3d[b, P, Sa] + 2*cross[P, Sa]*d3[b, b]*(ma^2*mb^2*(-1 + \[Sigma]^2) + Es^2*d3[P, P])*d3[P, Sa]*eps3d[b, P, Sa] + (5*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, Sa]^2*d3[P, P] + d3[b, b]*((ma^2*mb^2*(-1 + \[Sigma]^2) + Es^2*d3[P, P])*d3[P, Sa]^2 - 2*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*d3[Sa, Sa]))*(-(d3[P, Sa]*Pv[b]) + d3[b, Sa]*Pv[P])) + 8*Ea^2*Eb^2*ma*Sqrt[-1 + \[Sigma]^2]*(-(d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]^2*Pv[b]*V[1, 0]*V[2, 0]) + d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*Pv[P]*V[1, 0]*V[2, 0] - d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sa]*Pv[P]*V[1, 0]*V[2, 0] + d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*Pv[Sa]*V[1, 0]*V[2, 0] - 4*d3[b, Sa]^3*d3[P, P]^2*Pv[b]*V[2, 0]^2 - 2*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]^2*Pv[b]*V[2, 0]^2 - 2*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*Pv[P]*V[2, 0]^2 - d3[b, b]^2*d3[P, Sa]^3*Pv[P]*V[2, 0]^2 + 4*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*Pv[Sa]*V[2, 0]^2 + d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*Pv[Sa]*V[2, 0]^2 - 3*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]^2*Pv[b]*V[0, 0]*V[3, 0] + 3*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*Pv[P]*V[0, 0]*V[3, 0] + 4*cross[b, P]*d3[b, Sa]^2*d3[P, P]^2*eps3d[b, P, Sa]*V[1, 0]*V[3, 0] + cross[b, P]*d3[b, b]*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sa]*V[1, 0]*V[3, 0] - 4*d3[b, Sa]^3*d3[P, P]^3*Pv[b]*V[1, 0]*V[3, 0] + 2*d3[b, b]*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]^2*Pv[b]*V[1, 0]*V[3, 0] + d3[b, b]*d3[b, Sa]*d3[P, P]^3*d3[Sa, Sa]*Pv[b]*V[1, 0]*V[3, 0] + 4*d3[b, Sa]*d3[P, P]^2*eps3d[b, P, Sa]^2*Pv[b]*V[1, 0]*V[3, 0] - 7*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sa]*Pv[P]*V[1, 0]*V[3, 0] - d3[b, b]^2*d3[P, P]*d3[P, Sa]^3*Pv[P]*V[1, 0]*V[3, 0] + d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sa]*Pv[P]*V[1, 0]*V[3, 0] + d3[b, b]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]^2*Pv[P]*V[1, 0]*V[3, 0] + cross[b, Sa]*d3[b, b]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*(V[1, 0]*V[2, 0] - 2*V[2, 0]^2 + 3*V[0, 0]*V[3, 0] - 4*d3[P, P]*V[1, 0]*V[3, 0]) + cross[P, Sa]*d3[b, b]*d3[b, Sa]*d3[P, P]*eps3d[b, P, Sa]*(-(V[1, 0]*V[2, 0]) + 2*V[2, 0]^2 + 3*V[0, 0]*V[3, 0] + d3[P, P]*V[1, 0]*V[3, 0]))))/(ma^3*mb^2*(-1 + \[Sigma]^2)^(3/2)*d3[b, b]^4*d3[P, P]^2));


(* ::Chapter::Closed:: *)
(*S^4*)


(* ::Section::Closed:: *)
(*(2, 2)*)


(* ::Subsection::Closed:: *)
(*Impulse \!\(\*SubscriptBox[\(\[CapitalDelta]P\), \(\[Perpendicular]\)]\)*)


\[CapitalDelta]PEik[2,2]=(G^2*(105*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*A[2, 2, {2}]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*Pv[b] + 105*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*A[2, 2, {2}]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*Pv[b] + 105*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*A[2, 2, {2}]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*Pv[b] + 105*Es^4*ma^4*mb^4*Pi*\[Xi]*A[2, 2, {2}]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*Pv[b] - 210*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*Pv[b] - 210*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*Pv[b] - 210*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*Pv[b] - 210*Es^4*ma^4*mb^4*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*Pv[b] + 105*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*Pv[b] + 105*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*Pv[b] + 105*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*Pv[b] + 105*Es^4*ma^4*mb^4*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*Pv[b] - 105*Ea*Eb*Es^4*ma^4*mb^2*Pi*\[Xi]*A[2, 2, {4}]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^3*d3[P, Sb]^2*Pv[b] - 105*Eb*Es^4*ma^5*mb^2*Pi*\[Xi]*A[2, 2, {4}]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^3*d3[P, Sb]^2*Pv[b] - 105*Ea*Es^4*ma^4*mb^3*Pi*\[Xi]*A[2, 2, {4}]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^3*d3[P, Sb]^2*Pv[b] - 105*Es^4*ma^5*mb^3*Pi*\[Xi]*A[2, 2, {4}]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^3*d3[P, Sb]^2*Pv[b] + 210*Ea*Eb*Es^4*ma^4*mb^2*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {4}]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^3*d3[P, Sb]^2*Pv[b] + 210*Eb*Es^4*ma^5*mb^2*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {4}]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^3*d3[P, Sb]^2*Pv[b] + 210*Ea*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {4}]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^3*d3[P, Sb]^2*Pv[b] + 210*Es^4*ma^5*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {4}]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^3*d3[P, Sb]^2*Pv[b] - 105*Ea*Eb*Es^4*ma^4*mb^2*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {4}]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^3*d3[P, Sb]^2*Pv[b] - 105*Eb*Es^4*ma^5*mb^2*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {4}]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^3*d3[P, Sb]^2*Pv[b] - 105*Ea*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {4}]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^3*d3[P, Sb]^2*Pv[b] - 105*Es^4*ma^5*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {4}]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^3*d3[P, Sb]^2*Pv[b] + 15*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] + 15*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] + 15*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] + 15*Es^4*ma^4*mb^4*Pi*\[Xi]*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 30*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 30*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 30*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 30*Es^4*ma^4*mb^4*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] + 15*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] + 15*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] + 15*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] + 15*Es^4*ma^4*mb^4*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 15*Ea*Eb*Es^4*ma^4*mb^2*Pi*\[Xi]*A[2, 2, {4}]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 15*Eb*Es^4*ma^5*mb^2*Pi*\[Xi]*A[2, 2, {4}]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 15*Ea*Es^4*ma^4*mb^3*Pi*\[Xi]*A[2, 2, {4}]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 15*Es^4*ma^5*mb^3*Pi*\[Xi]*A[2, 2, {4}]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] + 30*Ea*Eb*Es^4*ma^4*mb^2*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {4}]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] + 30*Eb*Es^4*ma^5*mb^2*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {4}]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] + 30*Ea*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {4}]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] + 30*Es^4*ma^5*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {4}]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 15*Ea*Eb*Es^4*ma^4*mb^2*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {4}]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 15*Eb*Es^4*ma^5*mb^2*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {4}]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 15*Ea*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {4}]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 15*Es^4*ma^5*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {4}]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 45*Ea*Eb*Es^4*ma^2*mb^2*Pi*\[Xi]*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 45*Ea*Es^4*ma^3*mb^2*Pi*\[Xi]*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 45*Eb*Es^4*ma^3*mb^2*Pi*\[Xi]*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 45*Es^4*ma^4*mb^2*Pi*\[Xi]*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 45*Ea*Es^4*ma^2*mb^3*Pi*\[Xi]*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 45*Eb*Es^4*ma^2*mb^3*Pi*\[Xi]*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 45*Es^4*ma^3*mb^3*Pi*\[Xi]*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 45*Es^4*ma^2*mb^4*Pi*\[Xi]*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 45*Ea*Eb*Es^6*ma*mb*Pi*\[Xi]*\[Sigma]*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 45*Eb*Es^6*ma^2*mb*Pi*\[Xi]*\[Sigma]*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 45*Ea*Es^6*ma*mb^2*Pi*\[Xi]*\[Sigma]*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 45*Es^6*ma^2*mb^2*Pi*\[Xi]*\[Sigma]*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] + 90*Ea*Eb*Es^4*ma^2*mb^2*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] + 90*Ea*Es^4*ma^3*mb^2*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] + 90*Eb*Es^4*ma^3*mb^2*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] + 90*Es^4*ma^4*mb^2*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] + 90*Ea*Es^4*ma^2*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] + 90*Eb*Es^4*ma^2*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] + 90*Es^4*ma^3*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] + 90*Es^4*ma^2*mb^4*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] + 45*Ea*Eb*Es^6*ma*mb*Pi*\[Xi]*\[Sigma]^3*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] + 45*Eb*Es^6*ma^2*mb*Pi*\[Xi]*\[Sigma]^3*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] + 45*Ea*Es^6*ma*mb^2*Pi*\[Xi]*\[Sigma]^3*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] + 45*Es^6*ma^2*mb^2*Pi*\[Xi]*\[Sigma]^3*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 45*Ea*Eb*Es^4*ma^2*mb^2*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 45*Ea*Es^4*ma^3*mb^2*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 45*Eb*Es^4*ma^3*mb^2*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 45*Es^4*ma^4*mb^2*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 45*Ea*Es^4*ma^2*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 45*Eb*Es^4*ma^2*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 45*Es^4*ma^3*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 45*Es^4*ma^2*mb^4*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] + 45*Ea*Eb*Es^6*ma^2*Pi*\[Xi]*A[2, 2, {4}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] + 45*Eb*Es^6*ma^3*Pi*\[Xi]*A[2, 2, {4}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] + 45*Ea*Es^6*ma^2*mb*Pi*\[Xi]*A[2, 2, {4}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] + 45*Es^6*ma^3*mb*Pi*\[Xi]*A[2, 2, {4}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 45*Ea*Eb*Es^6*ma^2*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {4}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 45*Eb*Es^6*ma^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {4}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 45*Ea*Es^6*ma^2*mb*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {4}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 45*Es^6*ma^3*mb*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {4}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] + 45*Ea*Eb*Es^6*Pi*\[Xi]*A[2, 2, {5}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] + 45*Eb*Es^6*ma*Pi*\[Xi]*A[2, 2, {5}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] + 45*Ea*Es^6*mb*Pi*\[Xi]*A[2, 2, {5}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] + 45*Es^6*ma*mb*Pi*\[Xi]*A[2, 2, {5}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 45*Ea*Eb*Es^6*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {5}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 45*Eb*Es^6*ma*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {5}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 45*Ea*Es^6*mb*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {5}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 45*Es^6*ma*mb*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {5}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 45*Es^4*ma^2*mb^2*Pi*\[Xi]*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^4*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] + 90*Es^4*ma^2*mb^2*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^4*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] - 45*Es^4*ma^2*mb^2*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^4*d3[P, Sa]^2*d3[P, Sb]^2*Pv[b] + 60*Ea*Eb*Es^4*ma^4*mb^2*Pi*\[Xi]*A[2, 2, {4}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sb]^2*d3[Sa, Sa]*Pv[b] + 60*Eb*Es^4*ma^5*mb^2*Pi*\[Xi]*A[2, 2, {4}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sb]^2*d3[Sa, Sa]*Pv[b] + 60*Ea*Es^4*ma^4*mb^3*Pi*\[Xi]*A[2, 2, {4}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sb]^2*d3[Sa, Sa]*Pv[b] + 60*Es^4*ma^5*mb^3*Pi*\[Xi]*A[2, 2, {4}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sb]^2*d3[Sa, Sa]*Pv[b] - 120*Ea*Eb*Es^4*ma^4*mb^2*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {4}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sb]^2*d3[Sa, Sa]*Pv[b] - 120*Eb*Es^4*ma^5*mb^2*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {4}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sb]^2*d3[Sa, Sa]*Pv[b] - 120*Ea*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {4}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sb]^2*d3[Sa, Sa]*Pv[b] - 120*Es^4*ma^5*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {4}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sb]^2*d3[Sa, Sa]*Pv[b] + 60*Ea*Eb*Es^4*ma^4*mb^2*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {4}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sb]^2*d3[Sa, Sa]*Pv[b] + 60*Eb*Es^4*ma^5*mb^2*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {4}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sb]^2*d3[Sa, Sa]*Pv[b] + 60*Ea*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {4}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sb]^2*d3[Sa, Sa]*Pv[b] + 60*Es^4*ma^5*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {4}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sb]^2*d3[Sa, Sa]*Pv[b] - 60*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[b] - 60*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[b] - 60*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[b] - 60*Es^4*ma^4*mb^4*Pi*\[Xi]*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[b] + 120*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[b] + 120*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[b] + 120*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[b] + 120*Es^4*ma^4*mb^4*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[b] - 60*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[b] - 60*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[b] - 60*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[b] - 60*Es^4*ma^4*mb^4*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[b] + 15*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[P] + 15*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[P] + 15*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[P] + 15*Es^4*ma^4*mb^4*Pi*\[Xi]*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[P] - 30*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[P] - 30*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[P] - 30*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[P] - 30*Es^4*ma^4*mb^4*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[P] + 15*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[P] + 15*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[P] + 15*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[P] + 15*Es^4*ma^4*mb^4*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[P] + 15*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[P] + 15*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[P] + 15*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[P] + 15*Es^4*ma^4*mb^4*Pi*\[Xi]*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[P] - 30*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[P] - 30*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[P] - 30*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[P] - 30*Es^4*ma^4*mb^4*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[P] + 15*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[P] + 15*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[P] + 15*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[P] + 15*Es^4*ma^4*mb^4*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[P] - 30*Ea*Eb*Es^4*ma^4*mb^2*Pi*\[Xi]*A[2, 2, {4}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[P] - 30*Eb*Es^4*ma^5*mb^2*Pi*\[Xi]*A[2, 2, {4}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[P] - 30*Ea*Es^4*ma^4*mb^3*Pi*\[Xi]*A[2, 2, {4}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[P] - 30*Es^4*ma^5*mb^3*Pi*\[Xi]*A[2, 2, {4}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[P] + 60*Ea*Eb*Es^4*ma^4*mb^2*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {4}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[P] + 60*Eb*Es^4*ma^5*mb^2*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {4}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[P] + 60*Ea*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {4}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[P] + 60*Es^4*ma^5*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {4}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[P] - 30*Ea*Eb*Es^4*ma^4*mb^2*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {4}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[P] - 30*Eb*Es^4*ma^5*mb^2*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {4}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[P] - 30*Ea*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {4}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[P] - 30*Es^4*ma^5*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {4}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[P] - 15*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*Pv[Sa] - 15*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*Pv[Sa] - 15*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*Pv[Sa] - 15*Es^4*ma^4*mb^4*Pi*\[Xi]*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*Pv[Sa] + 30*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*Pv[Sa] + 30*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*Pv[Sa] + 30*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*Pv[Sa] + 30*Es^4*ma^4*mb^4*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*Pv[Sa] - 15*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*Pv[Sa] - 15*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*Pv[Sa] - 15*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*Pv[Sa] - 15*Es^4*ma^4*mb^4*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*Pv[Sa] + 30*Ea*Eb*Es^4*ma^4*mb^2*Pi*\[Xi]*A[2, 2, {4}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^3*d3[P, Sb]^2*Pv[Sa] + 30*Eb*Es^4*ma^5*mb^2*Pi*\[Xi]*A[2, 2, {4}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^3*d3[P, Sb]^2*Pv[Sa] + 30*Ea*Es^4*ma^4*mb^3*Pi*\[Xi]*A[2, 2, {4}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^3*d3[P, Sb]^2*Pv[Sa] + 30*Es^4*ma^5*mb^3*Pi*\[Xi]*A[2, 2, {4}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^3*d3[P, Sb]^2*Pv[Sa] - 60*Ea*Eb*Es^4*ma^4*mb^2*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {4}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^3*d3[P, Sb]^2*Pv[Sa] - 60*Eb*Es^4*ma^5*mb^2*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {4}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^3*d3[P, Sb]^2*Pv[Sa] - 60*Ea*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {4}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^3*d3[P, Sb]^2*Pv[Sa] - 60*Es^4*ma^5*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {4}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^3*d3[P, Sb]^2*Pv[Sa] + 30*Ea*Eb*Es^4*ma^4*mb^2*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {4}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^3*d3[P, Sb]^2*Pv[Sa] + 30*Eb*Es^4*ma^5*mb^2*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {4}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^3*d3[P, Sb]^2*Pv[Sa] + 30*Ea*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {4}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^3*d3[P, Sb]^2*Pv[Sa] + 30*Es^4*ma^5*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {4}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^3*d3[P, Sb]^2*Pv[Sa] - 15*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*Pv[Sb] - 15*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*Pv[Sb] - 15*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*Pv[Sb] - 15*Es^4*ma^4*mb^4*Pi*\[Xi]*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*Pv[Sb] + 30*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*Pv[Sb] + 30*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*Pv[Sb] + 30*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*Pv[Sb] + 30*Es^4*ma^4*mb^4*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*Pv[Sb] - 15*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*Pv[Sb] - 15*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*Pv[Sb] - 15*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*Pv[Sb] - 15*Es^4*ma^4*mb^4*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]*Pv[Sb] - 15*Es^4*(Ea + ma)*mb^2*(Eb + mb)*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[2, 2, {3}]*d3[b, b]*d3[P, P]^2*d3[P, Sa]^2*(7*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, Sb]^2*d3[P, P]*Pv[b] + d3[b, b]*((ma^2*mb^2*(-1 + \[Sigma]^2) + 3*Es^2*d3[P, P])*d3[P, Sb]^2 - 4*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*d3[Sb, Sb])*Pv[b] + 2*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, b]*d3[b, Sb]*(d3[P, Sb]*Pv[P] - d3[P, P]*Pv[Sb])) - 15*Es^2*ma^2*(Ea + ma)*mb^2*(Eb + mb)*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[2, 2, {1}]*d3[P, P]*(7*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, Sa]^2*d3[P, P]*(9*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, Sb]^2*d3[P, P]*Pv[b] + d3[b, b]*((ma^2*mb^2*(-1 + \[Sigma]^2) + Es^2*d3[P, P])*d3[P, Sb]^2 - 2*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*d3[Sb, Sb])*Pv[b] + 2*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, b]*d3[b, Sb]*(d3[P, Sb]*Pv[P] - d3[P, P]*Pv[Sb])) + d3[b, b]*(-7*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, Sb]^2*d3[P, P]*(-((ma^2*mb^2*(-1 + \[Sigma]^2) + Es^2*d3[P, P])*d3[P, Sa]^2) + 2*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*d3[Sa, Sa])*Pv[b] + d3[b, b]*(-4*ma^4*mb^4*(-1 + \[Sigma]^2)^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb] + d3[P, Sa]^2*((3*ma^4*mb^4*(-1 + \[Sigma]^2)^2 + 2*Es^2*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P] + 3*Es^4*d3[P, P]^2)*d3[P, Sb]^2 - 2*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*(ma^2*mb^2*(-1 + \[Sigma]^2) + 2*Es^2*d3[P, P])*d3[Sb, Sb]) + 2*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*((-(ma^2*mb^2*(-1 + \[Sigma]^2)) - 2*Es^2*d3[P, P])*d3[P, Sb]^2*d3[Sa, Sa] + ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*(d3[Sa, Sb]^2 + 3*d3[Sa, Sa]*d3[Sb, Sb])))*Pv[b] + 2*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, b]*d3[b, Sb]*(-2*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*d3[P, Sa]*(d3[Sa, Sb]*Pv[P] + d3[P, Sb]*Pv[Sa]) + d3[P, Sa]^2*((3*ma^2*mb^2*(-1 + \[Sigma]^2) + Es^2*d3[P, P])*d3[P, Sb]*Pv[P] - d3[P, P]*(ma^2*mb^2*(-1 + \[Sigma]^2) + Es^2*d3[P, P])*Pv[Sb]) + 2*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*(-(d3[P, Sb]*d3[Sa, Sa]*Pv[P]) + d3[P, P]*(d3[Sa, Sb]*Pv[Sa] + d3[Sa, Sa]*Pv[Sb])))) + 2*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, b]*d3[b, Sa]*(-14*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, Sb]*d3[P, P]*(-(d3[P, Sa]*d3[P, Sb]) + d3[P, P]*d3[Sa, Sb])*Pv[b] - 7*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, Sb]^2*d3[P, P]*(-(d3[P, Sa]*Pv[P]) + d3[P, P]*Pv[Sa]) + d3[b, b]*(d3[P, Sa]*((3*ma^2*mb^2*(-1 + \[Sigma]^2) + Es^2*d3[P, P])*d3[P, Sb]^2*Pv[P] - 2*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*d3[Sb, Sb]*Pv[P] - 2*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*d3[P, Sb]*Pv[Sb]) + d3[P, P]*(-2*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, Sb]*d3[Sa, Sb]*Pv[P] - (ma^2*mb^2*(-1 + \[Sigma]^2) + Es^2*d3[P, P])*d3[P, Sb]^2*Pv[Sa] + 2*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*(d3[Sb, Sb]*Pv[Sa] + d3[Sa, Sb]*Pv[Sb]))))) - 24*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*Pv[b]*V[1, 1]^2 - 24*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*Pv[b]*V[1, 1]^2 - 24*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*Pv[b]*V[1, 1]^2 - 24*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*Pv[b]*V[1, 1]^2 - 24*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*Pv[b]*V[1, 1]^2 - 24*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*Pv[b]*V[1, 1]^2 - 24*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*Pv[b]*V[1, 1]^2 - 24*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*Pv[b]*V[1, 1]^2 + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*Pv[b]*V[1, 1]^2 + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*Pv[b]*V[1, 1]^2 + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*Pv[b]*V[1, 1]^2 + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*Pv[b]*V[1, 1]^2 + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sb]*Pv[b]*V[1, 1]^2 + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sb]*Pv[b]*V[1, 1]^2 + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sb]*Pv[b]*V[1, 1]^2 + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sb]*Pv[b]*V[1, 1]^2 + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb]*Pv[b]*V[1, 1]^2 + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb]*Pv[b]*V[1, 1]^2 + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb]*Pv[b]*V[1, 1]^2 + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb]*Pv[b]*V[1, 1]^2 + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*Pv[b]*V[1, 1]^2 + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*Pv[b]*V[1, 1]^2 + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*Pv[b]*V[1, 1]^2 + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*Pv[b]*V[1, 1]^2 + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]^2*Pv[P]*V[1, 1]^2 + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]^2*Pv[P]*V[1, 1]^2 + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]^2*Pv[P]*V[1, 1]^2 + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]^2*Pv[P]*V[1, 1]^2 - 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*Pv[P]*V[1, 1]^2 - 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*Pv[P]*V[1, 1]^2 - 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*Pv[P]*V[1, 1]^2 - 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*Pv[P]*V[1, 1]^2 + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]*d3[P, Sb]^2*Pv[P]*V[1, 1]^2 + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]*d3[P, Sb]^2*Pv[P]*V[1, 1]^2 + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]*d3[P, Sb]^2*Pv[P]*V[1, 1]^2 + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]*d3[P, Sb]^2*Pv[P]*V[1, 1]^2 - 40*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[1, 1]^2 - 40*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[1, 1]^2 - 40*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[1, 1]^2 - 40*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[1, 1]^2 + 4*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sb]^2*d3[Sa, Sa]*Pv[P]*V[1, 1]^2 + 4*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sb]^2*d3[Sa, Sa]*Pv[P]*V[1, 1]^2 + 4*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sb]^2*d3[Sa, Sa]*Pv[P]*V[1, 1]^2 + 4*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sb]^2*d3[Sa, Sa]*Pv[P]*V[1, 1]^2 + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[P]*V[1, 1]^2 + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[P]*V[1, 1]^2 + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[P]*V[1, 1]^2 + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[P]*V[1, 1]^2 + 4*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[Sb, Sb]*Pv[P]*V[1, 1]^2 + 4*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[Sb, Sb]*Pv[P]*V[1, 1]^2 + 4*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[Sb, Sb]*Pv[P]*V[1, 1]^2 + 4*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[Sb, Sb]*Pv[P]*V[1, 1]^2 - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*Pv[Sa]*V[1, 1]^2 - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*Pv[Sa]*V[1, 1]^2 - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*Pv[Sa]*V[1, 1]^2 - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*Pv[Sa]*V[1, 1]^2 + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*Pv[Sa]*V[1, 1]^2 + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*Pv[Sa]*V[1, 1]^2 + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*Pv[Sa]*V[1, 1]^2 + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*Pv[Sa]*V[1, 1]^2 + 20*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[1, 1]^2 + 20*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[1, 1]^2 + 20*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[1, 1]^2 + 20*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[1, 1]^2 - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb]*Pv[Sa]*V[1, 1]^2 - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb]*Pv[Sa]*V[1, 1]^2 - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb]*Pv[Sa]*V[1, 1]^2 - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb]*Pv[Sa]*V[1, 1]^2 - 4*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*Pv[Sa]*V[1, 1]^2 - 4*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*Pv[Sa]*V[1, 1]^2 - 4*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*Pv[Sa]*V[1, 1]^2 - 4*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*Pv[Sa]*V[1, 1]^2 + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*Pv[Sb]*V[1, 1]^2 + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*Pv[Sb]*V[1, 1]^2 + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*Pv[Sb]*V[1, 1]^2 + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*Pv[Sb]*V[1, 1]^2 - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]*Pv[Sb]*V[1, 1]^2 - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]*Pv[Sb]*V[1, 1]^2 - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]*Pv[Sb]*V[1, 1]^2 - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]*Pv[Sb]*V[1, 1]^2 + 20*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[1, 1]^2 + 20*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[1, 1]^2 + 20*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[1, 1]^2 + 20*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[1, 1]^2 - 4*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*Pv[Sb]*V[1, 1]^2 - 4*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*Pv[Sb]*V[1, 1]^2 - 4*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*Pv[Sb]*V[1, 1]^2 - 4*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*Pv[Sb]*V[1, 1]^2 - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sb]*Pv[Sb]*V[1, 1]^2 - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sb]*Pv[Sb]*V[1, 1]^2 - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sb]*Pv[Sb]*V[1, 1]^2 - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sb]*Pv[Sb]*V[1, 1]^2 + 48*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa]*V[1, 0]*V[1, 2] + 48*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa]*V[1, 0]*V[1, 2] + 48*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa]*V[1, 0]*V[1, 2] + 48*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa]*V[1, 0]*V[1, 2] + 256*Ea^3*Eb^3*ma*mb*cross[b, P]*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa]*V[1, 0]*V[1, 2] + 256*Ea^2*Eb^3*ma^2*mb*cross[b, P]*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa]*V[1, 0]*V[1, 2] + 256*Ea^3*Eb^2*ma*mb^2*cross[b, P]*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa]*V[1, 0]*V[1, 2] + 256*Ea^2*Eb^2*ma^2*mb^2*cross[b, P]*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa]*V[1, 0]*V[1, 2] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*V[1, 0]*V[1, 2] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*V[1, 0]*V[1, 2] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*V[1, 0]*V[1, 2] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*V[1, 0]*V[1, 2] + 48*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^(3/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*eps3d[b, P, Sa]*V[1, 0]*V[1, 2] + 48*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^(3/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*eps3d[b, P, Sa]*V[1, 0]*V[1, 2] + 48*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^(3/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*eps3d[b, P, Sa]*V[1, 0]*V[1, 2] + 48*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^(3/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*eps3d[b, P, Sa]*V[1, 0]*V[1, 2] - 48*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*eps3d[b, P, Sa]*V[1, 0]*V[1, 2] - 48*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*eps3d[b, P, Sa]*V[1, 0]*V[1, 2] - 48*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*eps3d[b, P, Sa]*V[1, 0]*V[1, 2] - 48*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*eps3d[b, P, Sa]*V[1, 0]*V[1, 2] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]*V[1, 0]*V[1, 2] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]*V[1, 0]*V[1, 2] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]*V[1, 0]*V[1, 2] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]*V[1, 0]*V[1, 2] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*eps3d[P, Sa, Sb]*V[1, 0]*V[1, 2] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*eps3d[P, Sa, Sb]*V[1, 0]*V[1, 2] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*eps3d[P, Sa, Sb]*V[1, 0]*V[1, 2] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*eps3d[P, Sa, Sb]*V[1, 0]*V[1, 2] - 64*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[P, Sa, Sb]*V[1, 0]*V[1, 2] - 64*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[P, Sa, Sb]*V[1, 0]*V[1, 2] - 64*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[P, Sa, Sb]*V[1, 0]*V[1, 2] - 64*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[P, Sa, Sb]*V[1, 0]*V[1, 2] - 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*eps3d[P, Sa, Sb]*V[1, 0]*V[1, 2] - 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*eps3d[P, Sa, Sb]*V[1, 0]*V[1, 2] - 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*eps3d[P, Sa, Sb]*V[1, 0]*V[1, 2] - 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*eps3d[P, Sa, Sb]*V[1, 0]*V[1, 2] + 256*Ea^3*Eb^3*ma*mb*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]^2*d3[b, Sb]*d3[P, P]^3*d3[P, Sb]*Pv[b]*V[1, 0]*V[1, 2] + 256*Ea^2*Eb^3*ma^2*mb*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]^2*d3[b, Sb]*d3[P, P]^3*d3[P, Sb]*Pv[b]*V[1, 0]*V[1, 2] + 256*Ea^3*Eb^2*ma*mb^2*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]^2*d3[b, Sb]*d3[P, P]^3*d3[P, Sb]*Pv[b]*V[1, 0]*V[1, 2] + 256*Ea^2*Eb^2*ma^2*mb^2*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]^2*d3[b, Sb]*d3[P, P]^3*d3[P, Sb]*Pv[b]*V[1, 0]*V[1, 2] + 256*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[b]*V[1, 0]*V[1, 2] + 256*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[b]*V[1, 0]*V[1, 2] + 256*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[b]*V[1, 0]*V[1, 2] + 256*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[b]*V[1, 0]*V[1, 2] - 240*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sa]*Pv[b]*V[1, 0]*V[1, 2] - 240*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sa]*Pv[b]*V[1, 0]*V[1, 2] - 240*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sa]*Pv[b]*V[1, 0]*V[1, 2] - 240*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sa]*Pv[b]*V[1, 0]*V[1, 2] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*d3[Sa, Sb]*Pv[b]*V[1, 0]*V[1, 2] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*d3[Sa, Sb]*Pv[b]*V[1, 0]*V[1, 2] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*d3[Sa, Sb]*Pv[b]*V[1, 0]*V[1, 2] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*d3[Sa, Sb]*Pv[b]*V[1, 0]*V[1, 2] + 256*Ea^3*Eb^3*ma*mb*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]^2*Pv[b]*V[1, 0]*V[1, 2] + 256*Ea^2*Eb^3*ma^2*mb*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]^2*Pv[b]*V[1, 0]*V[1, 2] + 256*Ea^3*Eb^2*ma*mb^2*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]^2*Pv[b]*V[1, 0]*V[1, 2] + 256*Ea^2*Eb^2*ma^2*mb^2*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]^2*Pv[b]*V[1, 0]*V[1, 2] + 128*Ea^3*Eb^3*ma*mb*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[b]*V[1, 0]*V[1, 2] + 128*Ea^2*Eb^3*ma^2*mb*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[b]*V[1, 0]*V[1, 2] + 128*Ea^3*Eb^2*ma*mb^2*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[b]*V[1, 0]*V[1, 2] + 128*Ea^2*Eb^2*ma^2*mb^2*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[b]*V[1, 0]*V[1, 2] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 0]*V[1, 2] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 0]*V[1, 2] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 0]*V[1, 2] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 0]*V[1, 2] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 0]*V[1, 2] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 0]*V[1, 2] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 0]*V[1, 2] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 0]*V[1, 2] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]^2*Pv[P]*V[1, 0]*V[1, 2] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]^2*Pv[P]*V[1, 0]*V[1, 2] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]^2*Pv[P]*V[1, 0]*V[1, 2] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]^2*Pv[P]*V[1, 0]*V[1, 2] - 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]^2*Pv[P]*V[1, 0]*V[1, 2] - 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]^2*Pv[P]*V[1, 0]*V[1, 2] - 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]^2*Pv[P]*V[1, 0]*V[1, 2] - 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]^2*Pv[P]*V[1, 0]*V[1, 2] - 24*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[1, 0]*V[1, 2] - 24*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[1, 0]*V[1, 2] - 24*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[1, 0]*V[1, 2] - 24*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[1, 0]*V[1, 2] + 40*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]^2*d3[Sa, Sa]*Pv[P]*V[1, 0]*V[1, 2] + 40*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]^2*d3[Sa, Sa]*Pv[P]*V[1, 0]*V[1, 2] + 40*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]^2*d3[Sa, Sa]*Pv[P]*V[1, 0]*V[1, 2] + 40*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]^2*d3[Sa, Sa]*Pv[P]*V[1, 0]*V[1, 2] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[P]*V[1, 0]*V[1, 2] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[P]*V[1, 0]*V[1, 2] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[P]*V[1, 0]*V[1, 2] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[P]*V[1, 0]*V[1, 2] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[Sb, Sb]*Pv[P]*V[1, 0]*V[1, 2] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[Sb, Sb]*Pv[P]*V[1, 0]*V[1, 2] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[Sb, Sb]*Pv[P]*V[1, 0]*V[1, 2] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[Sb, Sb]*Pv[P]*V[1, 0]*V[1, 2] + 48*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 0]*V[1, 2] + 48*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 0]*V[1, 2] + 48*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 0]*V[1, 2] + 48*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 0]*V[1, 2] - 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^3*d3[P, Sa]*Pv[Sa]*V[1, 0]*V[1, 2] - 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^3*d3[P, Sa]*Pv[Sa]*V[1, 0]*V[1, 2] - 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^3*d3[P, Sa]*Pv[Sa]*V[1, 0]*V[1, 2] - 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^3*d3[P, Sa]*Pv[Sa]*V[1, 0]*V[1, 2] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[1, 0]*V[1, 2] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[1, 0]*V[1, 2] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[1, 0]*V[1, 2] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[1, 0]*V[1, 2] + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sa]*d3[Sb, Sb]*Pv[Sa]*V[1, 0]*V[1, 2] + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sa]*d3[Sb, Sb]*Pv[Sa]*V[1, 0]*V[1, 2] + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sa]*d3[Sb, Sb]*Pv[Sa]*V[1, 0]*V[1, 2] + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sa]*d3[Sb, Sb]*Pv[Sa]*V[1, 0]*V[1, 2] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^3*d3[P, Sb]*Pv[Sb]*V[1, 0]*V[1, 2] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^3*d3[P, Sb]*Pv[Sb]*V[1, 0]*V[1, 2] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^3*d3[P, Sb]*Pv[Sb]*V[1, 0]*V[1, 2] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^3*d3[P, Sb]*Pv[Sb]*V[1, 0]*V[1, 2] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[1, 0]*V[1, 2] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[1, 0]*V[1, 2] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[1, 0]*V[1, 2] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[1, 0]*V[1, 2] - 40*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sa]*Pv[Sb]*V[1, 0]*V[1, 2] - 40*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sa]*Pv[Sb]*V[1, 0]*V[1, 2] - 40*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sa]*Pv[Sb]*V[1, 0]*V[1, 2] - 40*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sa]*Pv[Sb]*V[1, 0]*V[1, 2] + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sa]*d3[Sa, Sb]*Pv[Sb]*V[1, 0]*V[1, 2] + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sa]*d3[Sa, Sb]*Pv[Sb]*V[1, 0]*V[1, 2] + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sa]*d3[Sa, Sb]*Pv[Sb]*V[1, 0]*V[1, 2] + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sa]*d3[Sa, Sb]*Pv[Sb]*V[1, 0]*V[1, 2] - 48*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[Sb]*V[1, 0]*V[1, 2] - 48*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[Sb]*V[1, 0]*V[1, 2] - 48*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[Sb]*V[1, 0]*V[1, 2] - 48*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[Sb]*V[1, 0]*V[1, 2] - 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*eps3d[b, P, Sa]*V[1, 1]*V[1, 2] - 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*eps3d[b, P, Sa]*V[1, 1]*V[1, 2] - 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*eps3d[b, P, Sa]*V[1, 1]*V[1, 2] - 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*eps3d[b, P, Sa]*V[1, 1]*V[1, 2] + 128*Ea^3*Eb^3*ma*mb*cross[b, Sb]*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*eps3d[b, P, Sa]*V[1, 1]*V[1, 2] + 128*Ea^2*Eb^3*ma^2*mb*cross[b, Sb]*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*eps3d[b, P, Sa]*V[1, 1]*V[1, 2] + 128*Ea^3*Eb^2*ma*mb^2*cross[b, Sb]*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*eps3d[b, P, Sa]*V[1, 1]*V[1, 2] + 128*Ea^2*Eb^2*ma^2*mb^2*cross[b, Sb]*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*eps3d[b, P, Sa]*V[1, 1]*V[1, 2] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa]*V[1, 1]*V[1, 2] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa]*V[1, 1]*V[1, 2] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa]*V[1, 1]*V[1, 2] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa]*V[1, 1]*V[1, 2] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*V[1, 1]*V[1, 2] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*V[1, 1]*V[1, 2] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*V[1, 1]*V[1, 2] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*V[1, 1]*V[1, 2] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]*V[1, 1]*V[1, 2] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]*V[1, 1]*V[1, 2] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]*V[1, 1]*V[1, 2] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]*V[1, 1]*V[1, 2] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sb]*V[1, 1]*V[1, 2] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sb]*V[1, 1]*V[1, 2] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sb]*V[1, 1]*V[1, 2] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sb]*V[1, 1]*V[1, 2] - 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*eps3d[b, Sa, Sb]*V[1, 1]*V[1, 2] - 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*eps3d[b, Sa, Sb]*V[1, 1]*V[1, 2] - 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*eps3d[b, Sa, Sb]*V[1, 1]*V[1, 2] - 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*eps3d[b, Sa, Sb]*V[1, 1]*V[1, 2] + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^(5/2)*d3[P, P]^3*eps3d[P, Sa, Sb]*V[1, 1]*V[1, 2] + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^(5/2)*d3[P, P]^3*eps3d[P, Sa, Sb]*V[1, 1]*V[1, 2] + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^(5/2)*d3[P, P]^3*eps3d[P, Sa, Sb]*V[1, 1]*V[1, 2] + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^(5/2)*d3[P, P]^3*eps3d[P, Sa, Sb]*V[1, 1]*V[1, 2] - 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*eps3d[P, Sa, Sb]*V[1, 1]*V[1, 2] - 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*eps3d[P, Sa, Sb]*V[1, 1]*V[1, 2] - 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*eps3d[P, Sa, Sb]*V[1, 1]*V[1, 2] - 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*eps3d[P, Sa, Sb]*V[1, 1]*V[1, 2] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*eps3d[P, Sa, Sb]*V[1, 1]*V[1, 2] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*eps3d[P, Sa, Sb]*V[1, 1]*V[1, 2] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*eps3d[P, Sa, Sb]*V[1, 1]*V[1, 2] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*eps3d[P, Sa, Sb]*V[1, 1]*V[1, 2] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*eps3d[P, Sa, Sb]*V[1, 1]*V[1, 2] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*eps3d[P, Sa, Sb]*V[1, 1]*V[1, 2] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*eps3d[P, Sa, Sb]*V[1, 1]*V[1, 2] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*eps3d[P, Sa, Sb]*V[1, 1]*V[1, 2] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[b]*V[1, 1]*V[1, 2] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[b]*V[1, 1]*V[1, 2] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[b]*V[1, 1]*V[1, 2] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[b]*V[1, 1]*V[1, 2] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sa]*Pv[b]*V[1, 1]*V[1, 2] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sa]*Pv[b]*V[1, 1]*V[1, 2] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sa]*Pv[b]*V[1, 1]*V[1, 2] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sa]*Pv[b]*V[1, 1]*V[1, 2] - 128*Ea^3*Eb^3*ma*mb*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[1, 2] - 128*Ea^2*Eb^3*ma^2*mb*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[1, 2] - 128*Ea^3*Eb^2*ma*mb^2*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[1, 2] - 128*Ea^2*Eb^2*ma^2*mb^2*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[1, 2] + 128*Ea^3*Eb^3*ma*mb*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sb]*d3[P, P]^3*eps3d[b, P, Sa]*eps3d[b, Sa, Sb]*Pv[b]*V[1, 1]*V[1, 2] + 128*Ea^2*Eb^3*ma^2*mb*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sb]*d3[P, P]^3*eps3d[b, P, Sa]*eps3d[b, Sa, Sb]*Pv[b]*V[1, 1]*V[1, 2] + 128*Ea^3*Eb^2*ma*mb^2*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sb]*d3[P, P]^3*eps3d[b, P, Sa]*eps3d[b, Sa, Sb]*Pv[b]*V[1, 1]*V[1, 2] + 128*Ea^2*Eb^2*ma^2*mb^2*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sb]*d3[P, P]^3*eps3d[b, P, Sa]*eps3d[b, Sa, Sb]*Pv[b]*V[1, 1]*V[1, 2] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[1, 2] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[1, 2] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[1, 2] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[1, 2] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[1, 2] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[1, 2] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[1, 2] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[1, 2] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^3*eps3d[b, Sa, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[1, 2] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^3*eps3d[b, Sa, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[1, 2] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^3*eps3d[b, Sa, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[1, 2] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^3*eps3d[b, Sa, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[1, 2] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*Pv[P]*V[1, 1]*V[1, 2] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*Pv[P]*V[1, 1]*V[1, 2] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*Pv[P]*V[1, 1]*V[1, 2] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*Pv[P]*V[1, 1]*V[1, 2] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]^2*Pv[P]*V[1, 1]*V[1, 2] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]^2*Pv[P]*V[1, 1]*V[1, 2] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]^2*Pv[P]*V[1, 1]*V[1, 2] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]^2*Pv[P]*V[1, 1]*V[1, 2] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[1, 1]*V[1, 2] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[1, 1]*V[1, 2] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[1, 1]*V[1, 2] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[1, 1]*V[1, 2] + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]^2*d3[Sa, Sa]*Pv[P]*V[1, 1]*V[1, 2] + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]^2*d3[Sa, Sa]*Pv[P]*V[1, 1]*V[1, 2] + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]^2*d3[Sa, Sa]*Pv[P]*V[1, 1]*V[1, 2] + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]^2*d3[Sa, Sa]*Pv[P]*V[1, 1]*V[1, 2] + 128*Ea^3*Eb^3*ma*mb*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[1, 2] + 128*Ea^2*Eb^3*ma^2*mb*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[1, 2] + 128*Ea^3*Eb^2*ma*mb^2*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[1, 2] + 128*Ea^2*Eb^2*ma^2*mb^2*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[1, 2] - 48*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[1, 2] - 48*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[1, 2] - 48*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[1, 2] - 48*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[1, 2] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, Sa, Sb]*Pv[P]*V[1, 1]*V[1, 2] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, Sa, Sb]*Pv[P]*V[1, 1]*V[1, 2] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, Sa, Sb]*Pv[P]*V[1, 1]*V[1, 2] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, Sa, Sb]*Pv[P]*V[1, 1]*V[1, 2] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sa]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 1]*V[1, 2] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sa]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 1]*V[1, 2] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sa]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 1]*V[1, 2] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sa]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 1]*V[1, 2] - 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*eps3d[b, P, Sb]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 1]*V[1, 2] - 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*eps3d[b, P, Sb]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 1]*V[1, 2] - 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*eps3d[b, P, Sb]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 1]*V[1, 2] - 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*eps3d[b, P, Sb]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 1]*V[1, 2] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*eps3d[P, Sa, Sb]^2*Pv[P]*V[1, 1]*V[1, 2] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*eps3d[P, Sa, Sb]^2*Pv[P]*V[1, 1]*V[1, 2] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*eps3d[P, Sa, Sb]^2*Pv[P]*V[1, 1]*V[1, 2] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*eps3d[P, Sa, Sb]^2*Pv[P]*V[1, 1]*V[1, 2] - 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*d3[P, Sb]*Pv[Sa]*V[1, 1]*V[1, 2] - 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*d3[P, Sb]*Pv[Sa]*V[1, 1]*V[1, 2] - 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*d3[P, Sb]*Pv[Sa]*V[1, 1]*V[1, 2] - 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*d3[P, Sb]*Pv[Sa]*V[1, 1]*V[1, 2] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[Sa]*V[1, 1]*V[1, 2] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[Sa]*V[1, 1]*V[1, 2] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[Sa]*V[1, 1]*V[1, 2] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[Sa]*V[1, 1]*V[1, 2] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^3*d3[P, Sb]*Pv[Sb]*V[1, 1]*V[1, 2] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^3*d3[P, Sb]*Pv[Sb]*V[1, 1]*V[1, 2] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^3*d3[P, Sb]*Pv[Sb]*V[1, 1]*V[1, 2] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^3*d3[P, Sb]*Pv[Sb]*V[1, 1]*V[1, 2] + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[1, 1]*V[1, 2] + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[1, 1]*V[1, 2] + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[1, 1]*V[1, 2] + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[1, 1]*V[1, 2] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sa]*Pv[Sb]*V[1, 1]*V[1, 2] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sa]*Pv[Sb]*V[1, 1]*V[1, 2] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sa]*Pv[Sb]*V[1, 1]*V[1, 2] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sa]*Pv[Sb]*V[1, 1]*V[1, 2] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[Sb]*V[1, 1]*V[1, 2] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[Sb]*V[1, 1]*V[1, 2] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[Sb]*V[1, 1]*V[1, 2] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[Sb]*V[1, 1]*V[1, 2] - 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^3*eps3d[b, P, Sa]*eps3d[b, Sa, Sb]*Pv[Sb]*V[1, 1]*V[1, 2] - 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^3*eps3d[b, P, Sa]*eps3d[b, Sa, Sb]*Pv[Sb]*V[1, 1]*V[1, 2] - 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^3*eps3d[b, P, Sa]*eps3d[b, Sa, Sb]*Pv[Sb]*V[1, 1]*V[1, 2] - 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^3*eps3d[b, P, Sa]*eps3d[b, Sa, Sb]*Pv[Sb]*V[1, 1]*V[1, 2] - 48*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*Pv[b]*V[0, 2]*V[2, 0] - 48*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*Pv[b]*V[0, 2]*V[2, 0] - 48*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*Pv[b]*V[0, 2]*V[2, 0] - 48*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*Pv[b]*V[0, 2]*V[2, 0] - 48*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*Pv[b]*V[0, 2]*V[2, 0] - 48*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*Pv[b]*V[0, 2]*V[2, 0] - 48*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*Pv[b]*V[0, 2]*V[2, 0] - 48*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*Pv[b]*V[0, 2]*V[2, 0] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*Pv[b]*V[0, 2]*V[2, 0] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*Pv[b]*V[0, 2]*V[2, 0] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*Pv[b]*V[0, 2]*V[2, 0] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*Pv[b]*V[0, 2]*V[2, 0] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sb]*Pv[b]*V[0, 2]*V[2, 0] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sb]*Pv[b]*V[0, 2]*V[2, 0] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sb]*Pv[b]*V[0, 2]*V[2, 0] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sb]*Pv[b]*V[0, 2]*V[2, 0] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb]*Pv[b]*V[0, 2]*V[2, 0] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb]*Pv[b]*V[0, 2]*V[2, 0] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb]*Pv[b]*V[0, 2]*V[2, 0] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb]*Pv[b]*V[0, 2]*V[2, 0] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*Pv[b]*V[0, 2]*V[2, 0] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*Pv[b]*V[0, 2]*V[2, 0] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*Pv[b]*V[0, 2]*V[2, 0] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*Pv[b]*V[0, 2]*V[2, 0] - 64*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]^2*Pv[P]*V[0, 2]*V[2, 0] - 64*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]^2*Pv[P]*V[0, 2]*V[2, 0] - 64*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]^2*Pv[P]*V[0, 2]*V[2, 0] - 64*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]^2*Pv[P]*V[0, 2]*V[2, 0] + 128*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*Pv[P]*V[0, 2]*V[2, 0] + 128*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*Pv[P]*V[0, 2]*V[2, 0] + 128*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*Pv[P]*V[0, 2]*V[2, 0] + 128*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*Pv[P]*V[0, 2]*V[2, 0] - 64*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]*d3[P, Sb]^2*Pv[P]*V[0, 2]*V[2, 0] - 64*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]*d3[P, Sb]^2*Pv[P]*V[0, 2]*V[2, 0] - 64*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]*d3[P, Sb]^2*Pv[P]*V[0, 2]*V[2, 0] - 64*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]*d3[P, Sb]^2*Pv[P]*V[0, 2]*V[2, 0] - 80*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[0, 2]*V[2, 0] - 80*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[0, 2]*V[2, 0] - 80*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[0, 2]*V[2, 0] - 80*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[0, 2]*V[2, 0] + 24*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sb]^2*d3[Sa, Sa]*Pv[P]*V[0, 2]*V[2, 0] + 24*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sb]^2*d3[Sa, Sa]*Pv[P]*V[0, 2]*V[2, 0] + 24*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sb]^2*d3[Sa, Sa]*Pv[P]*V[0, 2]*V[2, 0] + 24*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sb]^2*d3[Sa, Sa]*Pv[P]*V[0, 2]*V[2, 0] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[P]*V[0, 2]*V[2, 0] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[P]*V[0, 2]*V[2, 0] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[P]*V[0, 2]*V[2, 0] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[P]*V[0, 2]*V[2, 0] + 24*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[Sb, Sb]*Pv[P]*V[0, 2]*V[2, 0] + 24*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[Sb, Sb]*Pv[P]*V[0, 2]*V[2, 0] + 24*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[Sb, Sb]*Pv[P]*V[0, 2]*V[2, 0] + 24*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[Sb, Sb]*Pv[P]*V[0, 2]*V[2, 0] + 64*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*Pv[Sa]*V[0, 2]*V[2, 0] + 64*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*Pv[Sa]*V[0, 2]*V[2, 0] + 64*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*Pv[Sa]*V[0, 2]*V[2, 0] + 64*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*Pv[Sa]*V[0, 2]*V[2, 0] - 64*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*Pv[Sa]*V[0, 2]*V[2, 0] - 64*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*Pv[Sa]*V[0, 2]*V[2, 0] - 64*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*Pv[Sa]*V[0, 2]*V[2, 0] - 64*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*Pv[Sa]*V[0, 2]*V[2, 0] + 40*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[0, 2]*V[2, 0] + 40*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[0, 2]*V[2, 0] + 40*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[0, 2]*V[2, 0] + 40*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[0, 2]*V[2, 0] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb]*Pv[Sa]*V[0, 2]*V[2, 0] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb]*Pv[Sa]*V[0, 2]*V[2, 0] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb]*Pv[Sa]*V[0, 2]*V[2, 0] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb]*Pv[Sa]*V[0, 2]*V[2, 0] - 24*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*Pv[Sa]*V[0, 2]*V[2, 0] - 24*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*Pv[Sa]*V[0, 2]*V[2, 0] - 24*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*Pv[Sa]*V[0, 2]*V[2, 0] - 24*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*Pv[Sa]*V[0, 2]*V[2, 0] - 64*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*Pv[Sb]*V[0, 2]*V[2, 0] - 64*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*Pv[Sb]*V[0, 2]*V[2, 0] - 64*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*Pv[Sb]*V[0, 2]*V[2, 0] - 64*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*Pv[Sb]*V[0, 2]*V[2, 0] + 64*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]*Pv[Sb]*V[0, 2]*V[2, 0] + 64*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]*Pv[Sb]*V[0, 2]*V[2, 0] + 64*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]*Pv[Sb]*V[0, 2]*V[2, 0] + 64*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]*Pv[Sb]*V[0, 2]*V[2, 0] + 40*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[0, 2]*V[2, 0] + 40*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[0, 2]*V[2, 0] + 40*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[0, 2]*V[2, 0] + 40*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[0, 2]*V[2, 0] - 24*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*Pv[Sb]*V[0, 2]*V[2, 0] - 24*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*Pv[Sb]*V[0, 2]*V[2, 0] - 24*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*Pv[Sb]*V[0, 2]*V[2, 0] - 24*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*Pv[Sb]*V[0, 2]*V[2, 0] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sb]*Pv[Sb]*V[0, 2]*V[2, 0] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sb]*Pv[Sb]*V[0, 2]*V[2, 0] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sb]*Pv[Sb]*V[0, 2]*V[2, 0] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sb]*Pv[Sb]*V[0, 2]*V[2, 0] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[b]*V[1, 2]*V[2, 0] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[b]*V[1, 2]*V[2, 0] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[b]*V[1, 2]*V[2, 0] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[b]*V[1, 2]*V[2, 0] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[b]*V[1, 2]*V[2, 0] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[b]*V[1, 2]*V[2, 0] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[b]*V[1, 2]*V[2, 0] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[b]*V[1, 2]*V[2, 0] - 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*d3[Sa, Sb]*Pv[b]*V[1, 2]*V[2, 0] - 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*d3[Sa, Sb]*Pv[b]*V[1, 2]*V[2, 0] - 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*d3[Sa, Sb]*Pv[b]*V[1, 2]*V[2, 0] - 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*d3[Sa, Sb]*Pv[b]*V[1, 2]*V[2, 0] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*d3[P, Sa]*d3[Sb, Sb]*Pv[b]*V[1, 2]*V[2, 0] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*d3[P, Sa]*d3[Sb, Sb]*Pv[b]*V[1, 2]*V[2, 0] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*d3[P, Sa]*d3[Sb, Sb]*Pv[b]*V[1, 2]*V[2, 0] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*d3[P, Sa]*d3[Sb, Sb]*Pv[b]*V[1, 2]*V[2, 0] + 64*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]^2*Pv[P]*V[1, 2]*V[2, 0] + 64*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]^2*Pv[P]*V[1, 2]*V[2, 0] + 64*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]^2*Pv[P]*V[1, 2]*V[2, 0] + 64*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]^2*Pv[P]*V[1, 2]*V[2, 0] - 64*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*Pv[P]*V[1, 2]*V[2, 0] - 64*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*Pv[P]*V[1, 2]*V[2, 0] - 64*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*Pv[P]*V[1, 2]*V[2, 0] - 64*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*Pv[P]*V[1, 2]*V[2, 0] + 40*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[1, 2]*V[2, 0] + 40*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[1, 2]*V[2, 0] + 40*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[1, 2]*V[2, 0] + 40*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[1, 2]*V[2, 0] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[P]*V[1, 2]*V[2, 0] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[P]*V[1, 2]*V[2, 0] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[P]*V[1, 2]*V[2, 0] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[P]*V[1, 2]*V[2, 0] - 24*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[Sb, Sb]*Pv[P]*V[1, 2]*V[2, 0] - 24*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[Sb, Sb]*Pv[P]*V[1, 2]*V[2, 0] - 24*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[Sb, Sb]*Pv[P]*V[1, 2]*V[2, 0] - 24*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[Sb, Sb]*Pv[P]*V[1, 2]*V[2, 0] - 64*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^3*d3[P, Sa]*Pv[Sa]*V[1, 2]*V[2, 0] - 64*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^3*d3[P, Sa]*Pv[Sa]*V[1, 2]*V[2, 0] - 64*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^3*d3[P, Sa]*Pv[Sa]*V[1, 2]*V[2, 0] - 64*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^3*d3[P, Sa]*Pv[Sa]*V[1, 2]*V[2, 0] - 24*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[1, 2]*V[2, 0] - 24*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[1, 2]*V[2, 0] - 24*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[1, 2]*V[2, 0] - 24*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[1, 2]*V[2, 0] + 24*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sa]*d3[Sb, Sb]*Pv[Sa]*V[1, 2]*V[2, 0] + 24*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sa]*d3[Sb, Sb]*Pv[Sa]*V[1, 2]*V[2, 0] + 24*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sa]*d3[Sb, Sb]*Pv[Sa]*V[1, 2]*V[2, 0] + 24*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sa]*d3[Sb, Sb]*Pv[Sa]*V[1, 2]*V[2, 0] + 64*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*Pv[Sb]*V[1, 2]*V[2, 0] + 64*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*Pv[Sb]*V[1, 2]*V[2, 0] + 64*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*Pv[Sb]*V[1, 2]*V[2, 0] + 64*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*Pv[Sb]*V[1, 2]*V[2, 0] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[1, 2]*V[2, 0] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[1, 2]*V[2, 0] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[1, 2]*V[2, 0] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[1, 2]*V[2, 0] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sa]*d3[Sa, Sb]*Pv[Sb]*V[1, 2]*V[2, 0] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sa]*d3[Sa, Sb]*Pv[Sb]*V[1, 2]*V[2, 0] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sa]*d3[Sa, Sb]*Pv[Sb]*V[1, 2]*V[2, 0] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sa]*d3[Sa, Sb]*Pv[Sb]*V[1, 2]*V[2, 0] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*V[0, 1]*V[2, 1] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*V[0, 1]*V[2, 1] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*V[0, 1]*V[2, 1] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*V[0, 1]*V[2, 1] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]*V[0, 1]*V[2, 1] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]*V[0, 1]*V[2, 1] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]*V[0, 1]*V[2, 1] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]*V[0, 1]*V[2, 1] + 48*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sb]*V[0, 1]*V[2, 1] + 48*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sb]*V[0, 1]*V[2, 1] + 48*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sb]*V[0, 1]*V[2, 1] + 48*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sb]*V[0, 1]*V[2, 1] + 256*Ea^3*Eb^3*ma*mb*cross[b, P]*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sb]*V[0, 1]*V[2, 1] + 256*Ea^2*Eb^3*ma^2*mb*cross[b, P]*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sb]*V[0, 1]*V[2, 1] + 256*Ea^3*Eb^2*ma*mb^2*cross[b, P]*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sb]*V[0, 1]*V[2, 1] + 256*Ea^2*Eb^2*ma^2*mb^2*cross[b, P]*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sb]*V[0, 1]*V[2, 1] + 48*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^(3/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*eps3d[b, P, Sb]*V[0, 1]*V[2, 1] + 48*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^(3/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*eps3d[b, P, Sb]*V[0, 1]*V[2, 1] + 48*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^(3/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*eps3d[b, P, Sb]*V[0, 1]*V[2, 1] + 48*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^(3/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*eps3d[b, P, Sb]*V[0, 1]*V[2, 1] - 48*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*eps3d[b, P, Sb]*V[0, 1]*V[2, 1] - 48*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*eps3d[b, P, Sb]*V[0, 1]*V[2, 1] - 48*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*eps3d[b, P, Sb]*V[0, 1]*V[2, 1] - 48*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*eps3d[b, P, Sb]*V[0, 1]*V[2, 1] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*eps3d[P, Sa, Sb]*V[0, 1]*V[2, 1] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*eps3d[P, Sa, Sb]*V[0, 1]*V[2, 1] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*eps3d[P, Sa, Sb]*V[0, 1]*V[2, 1] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*eps3d[P, Sa, Sb]*V[0, 1]*V[2, 1] + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*eps3d[P, Sa, Sb]*V[0, 1]*V[2, 1] + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*eps3d[P, Sa, Sb]*V[0, 1]*V[2, 1] + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*eps3d[P, Sa, Sb]*V[0, 1]*V[2, 1] + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*eps3d[P, Sa, Sb]*V[0, 1]*V[2, 1] + 64*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*eps3d[P, Sa, Sb]*V[0, 1]*V[2, 1] + 64*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*eps3d[P, Sa, Sb]*V[0, 1]*V[2, 1] + 64*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*eps3d[P, Sa, Sb]*V[0, 1]*V[2, 1] + 64*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*eps3d[P, Sa, Sb]*V[0, 1]*V[2, 1] + 256*Ea^3*Eb^3*ma*mb*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]^3*d3[P, Sa]*Pv[b]*V[0, 1]*V[2, 1] + 256*Ea^2*Eb^3*ma^2*mb*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]^3*d3[P, Sa]*Pv[b]*V[0, 1]*V[2, 1] + 256*Ea^3*Eb^2*ma*mb^2*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]^3*d3[P, Sa]*Pv[b]*V[0, 1]*V[2, 1] + 256*Ea^2*Eb^2*ma^2*mb^2*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]^3*d3[P, Sa]*Pv[b]*V[0, 1]*V[2, 1] + 256*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[b]*V[0, 1]*V[2, 1] + 256*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[b]*V[0, 1]*V[2, 1] + 256*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[b]*V[0, 1]*V[2, 1] + 256*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[b]*V[0, 1]*V[2, 1] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sb]*Pv[b]*V[0, 1]*V[2, 1] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sb]*Pv[b]*V[0, 1]*V[2, 1] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sb]*Pv[b]*V[0, 1]*V[2, 1] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sb]*Pv[b]*V[0, 1]*V[2, 1] - 240*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*d3[P, Sa]*d3[Sb, Sb]*Pv[b]*V[0, 1]*V[2, 1] - 240*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*d3[P, Sa]*d3[Sb, Sb]*Pv[b]*V[0, 1]*V[2, 1] - 240*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*d3[P, Sa]*d3[Sb, Sb]*Pv[b]*V[0, 1]*V[2, 1] - 240*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*d3[P, Sa]*d3[Sb, Sb]*Pv[b]*V[0, 1]*V[2, 1] + 128*Ea^3*Eb^3*ma*mb*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[b]*V[0, 1]*V[2, 1] + 128*Ea^2*Eb^3*ma^2*mb*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[b]*V[0, 1]*V[2, 1] + 128*Ea^3*Eb^2*ma*mb^2*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[b]*V[0, 1]*V[2, 1] + 128*Ea^2*Eb^2*ma^2*mb^2*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[b]*V[0, 1]*V[2, 1] + 256*Ea^3*Eb^3*ma*mb*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]^2*Pv[b]*V[0, 1]*V[2, 1] + 256*Ea^2*Eb^3*ma^2*mb*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]^2*Pv[b]*V[0, 1]*V[2, 1] + 256*Ea^3*Eb^2*ma*mb^2*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]^2*Pv[b]*V[0, 1]*V[2, 1] + 256*Ea^2*Eb^2*ma^2*mb^2*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]^2*Pv[b]*V[0, 1]*V[2, 1] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[P, Sa, Sb]*Pv[b]*V[0, 1]*V[2, 1] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[P, Sa, Sb]*Pv[b]*V[0, 1]*V[2, 1] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[P, Sa, Sb]*Pv[b]*V[0, 1]*V[2, 1] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[P, Sa, Sb]*Pv[b]*V[0, 1]*V[2, 1] - 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[0, 1]*V[2, 1] - 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[0, 1]*V[2, 1] - 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[0, 1]*V[2, 1] - 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[0, 1]*V[2, 1] - 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]^2*Pv[P]*V[0, 1]*V[2, 1] - 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]^2*Pv[P]*V[0, 1]*V[2, 1] - 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]^2*Pv[P]*V[0, 1]*V[2, 1] - 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]^2*Pv[P]*V[0, 1]*V[2, 1] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]^2*Pv[P]*V[0, 1]*V[2, 1] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]^2*Pv[P]*V[0, 1]*V[2, 1] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]^2*Pv[P]*V[0, 1]*V[2, 1] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]^2*Pv[P]*V[0, 1]*V[2, 1] - 24*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[0, 1]*V[2, 1] - 24*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[0, 1]*V[2, 1] - 24*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[0, 1]*V[2, 1] - 24*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[0, 1]*V[2, 1] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]^2*d3[Sa, Sa]*Pv[P]*V[0, 1]*V[2, 1] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]^2*d3[Sa, Sa]*Pv[P]*V[0, 1]*V[2, 1] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]^2*d3[Sa, Sa]*Pv[P]*V[0, 1]*V[2, 1] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]^2*d3[Sa, Sa]*Pv[P]*V[0, 1]*V[2, 1] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[P]*V[0, 1]*V[2, 1] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[P]*V[0, 1]*V[2, 1] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[P]*V[0, 1]*V[2, 1] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[P]*V[0, 1]*V[2, 1] + 40*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[Sb, Sb]*Pv[P]*V[0, 1]*V[2, 1] + 40*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[Sb, Sb]*Pv[P]*V[0, 1]*V[2, 1] + 40*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[Sb, Sb]*Pv[P]*V[0, 1]*V[2, 1] + 40*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[Sb, Sb]*Pv[P]*V[0, 1]*V[2, 1] + 48*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[0, 1]*V[2, 1] + 48*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[0, 1]*V[2, 1] + 48*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[0, 1]*V[2, 1] + 48*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[0, 1]*V[2, 1] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^3*d3[P, Sa]*Pv[Sa]*V[0, 1]*V[2, 1] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^3*d3[P, Sa]*Pv[Sa]*V[0, 1]*V[2, 1] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^3*d3[P, Sa]*Pv[Sa]*V[0, 1]*V[2, 1] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^3*d3[P, Sa]*Pv[Sa]*V[0, 1]*V[2, 1] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[0, 1]*V[2, 1] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[0, 1]*V[2, 1] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[0, 1]*V[2, 1] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[0, 1]*V[2, 1] + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sb]*Pv[Sa]*V[0, 1]*V[2, 1] + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sb]*Pv[Sa]*V[0, 1]*V[2, 1] + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sb]*Pv[Sa]*V[0, 1]*V[2, 1] + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sb]*Pv[Sa]*V[0, 1]*V[2, 1] - 40*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sa]*d3[Sb, Sb]*Pv[Sa]*V[0, 1]*V[2, 1] - 40*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sa]*d3[Sb, Sb]*Pv[Sa]*V[0, 1]*V[2, 1] - 40*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sa]*d3[Sb, Sb]*Pv[Sa]*V[0, 1]*V[2, 1] - 40*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sa]*d3[Sb, Sb]*Pv[Sa]*V[0, 1]*V[2, 1] - 48*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[Sa]*V[0, 1]*V[2, 1] - 48*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[Sa]*V[0, 1]*V[2, 1] - 48*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[Sa]*V[0, 1]*V[2, 1] - 48*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[Sa]*V[0, 1]*V[2, 1] - 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^3*d3[P, Sb]*Pv[Sb]*V[0, 1]*V[2, 1] - 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^3*d3[P, Sb]*Pv[Sb]*V[0, 1]*V[2, 1] - 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^3*d3[P, Sb]*Pv[Sb]*V[0, 1]*V[2, 1] - 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^3*d3[P, Sb]*Pv[Sb]*V[0, 1]*V[2, 1] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[0, 1]*V[2, 1] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[0, 1]*V[2, 1] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[0, 1]*V[2, 1] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[0, 1]*V[2, 1] + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sa]*Pv[Sb]*V[0, 1]*V[2, 1] + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sa]*Pv[Sb]*V[0, 1]*V[2, 1] + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sa]*Pv[Sb]*V[0, 1]*V[2, 1] + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sa]*Pv[Sb]*V[0, 1]*V[2, 1] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[b]*V[0, 2]*V[2, 1] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[b]*V[0, 2]*V[2, 1] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[b]*V[0, 2]*V[2, 1] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[b]*V[0, 2]*V[2, 1] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[b]*V[0, 2]*V[2, 1] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[b]*V[0, 2]*V[2, 1] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[b]*V[0, 2]*V[2, 1] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[b]*V[0, 2]*V[2, 1] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sa]*Pv[b]*V[0, 2]*V[2, 1] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sa]*Pv[b]*V[0, 2]*V[2, 1] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sa]*Pv[b]*V[0, 2]*V[2, 1] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sa]*Pv[b]*V[0, 2]*V[2, 1] - 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sb]*Pv[b]*V[0, 2]*V[2, 1] - 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sb]*Pv[b]*V[0, 2]*V[2, 1] - 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sb]*Pv[b]*V[0, 2]*V[2, 1] - 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sb]*Pv[b]*V[0, 2]*V[2, 1] - 64*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*Pv[P]*V[0, 2]*V[2, 1] - 64*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*Pv[P]*V[0, 2]*V[2, 1] - 64*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*Pv[P]*V[0, 2]*V[2, 1] - 64*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*Pv[P]*V[0, 2]*V[2, 1] + 64*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]^2*Pv[P]*V[0, 2]*V[2, 1] + 64*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]^2*Pv[P]*V[0, 2]*V[2, 1] + 64*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]^2*Pv[P]*V[0, 2]*V[2, 1] + 64*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]^2*Pv[P]*V[0, 2]*V[2, 1] + 40*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[0, 2]*V[2, 1] + 40*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[0, 2]*V[2, 1] + 40*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[0, 2]*V[2, 1] + 40*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[0, 2]*V[2, 1] - 24*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]^2*d3[Sa, Sa]*Pv[P]*V[0, 2]*V[2, 1] - 24*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]^2*d3[Sa, Sa]*Pv[P]*V[0, 2]*V[2, 1] - 24*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]^2*d3[Sa, Sa]*Pv[P]*V[0, 2]*V[2, 1] - 24*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]^2*d3[Sa, Sa]*Pv[P]*V[0, 2]*V[2, 1] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[P]*V[0, 2]*V[2, 1] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[P]*V[0, 2]*V[2, 1] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[P]*V[0, 2]*V[2, 1] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[P]*V[0, 2]*V[2, 1] + 64*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*d3[P, Sb]*Pv[Sa]*V[0, 2]*V[2, 1] + 64*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*d3[P, Sb]*Pv[Sa]*V[0, 2]*V[2, 1] + 64*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*d3[P, Sb]*Pv[Sa]*V[0, 2]*V[2, 1] + 64*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*d3[P, Sb]*Pv[Sa]*V[0, 2]*V[2, 1] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[0, 2]*V[2, 1] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[0, 2]*V[2, 1] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[0, 2]*V[2, 1] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[0, 2]*V[2, 1] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sb]*Pv[Sa]*V[0, 2]*V[2, 1] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sb]*Pv[Sa]*V[0, 2]*V[2, 1] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sb]*Pv[Sa]*V[0, 2]*V[2, 1] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sb]*Pv[Sa]*V[0, 2]*V[2, 1] - 64*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^3*d3[P, Sb]*Pv[Sb]*V[0, 2]*V[2, 1] - 64*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^3*d3[P, Sb]*Pv[Sb]*V[0, 2]*V[2, 1] - 64*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^3*d3[P, Sb]*Pv[Sb]*V[0, 2]*V[2, 1] - 64*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^3*d3[P, Sb]*Pv[Sb]*V[0, 2]*V[2, 1] - 24*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[0, 2]*V[2, 1] - 24*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[0, 2]*V[2, 1] - 24*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[0, 2]*V[2, 1] - 24*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[0, 2]*V[2, 1] + 24*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sa]*Pv[Sb]*V[0, 2]*V[2, 1] + 24*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sa]*Pv[Sb]*V[0, 2]*V[2, 1] + 24*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sa]*Pv[Sb]*V[0, 2]*V[2, 1] + 24*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sa]*Pv[Sb]*V[0, 2]*V[2, 1] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa]*V[1, 1]*V[2, 1] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa]*V[1, 1]*V[2, 1] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa]*V[1, 1]*V[2, 1] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa]*V[1, 1]*V[2, 1] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*V[1, 1]*V[2, 1] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*V[1, 1]*V[2, 1] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*V[1, 1]*V[2, 1] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*V[1, 1]*V[2, 1] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*eps3d[b, P, Sb]*V[1, 1]*V[2, 1] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*eps3d[b, P, Sb]*V[1, 1]*V[2, 1] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*eps3d[b, P, Sb]*V[1, 1]*V[2, 1] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*eps3d[b, P, Sb]*V[1, 1]*V[2, 1] + 128*Ea^3*Eb^3*ma*mb*cross[b, Sa]*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*eps3d[b, P, Sb]*V[1, 1]*V[2, 1] + 128*Ea^2*Eb^3*ma^2*mb*cross[b, Sa]*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*eps3d[b, P, Sb]*V[1, 1]*V[2, 1] + 128*Ea^3*Eb^2*ma*mb^2*cross[b, Sa]*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*eps3d[b, P, Sb]*V[1, 1]*V[2, 1] + 128*Ea^2*Eb^2*ma^2*mb^2*cross[b, Sa]*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*eps3d[b, P, Sb]*V[1, 1]*V[2, 1] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]*V[1, 1]*V[2, 1] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]*V[1, 1]*V[2, 1] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]*V[1, 1]*V[2, 1] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]*V[1, 1]*V[2, 1] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sb]*V[1, 1]*V[2, 1] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sb]*V[1, 1]*V[2, 1] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sb]*V[1, 1]*V[2, 1] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sb]*V[1, 1]*V[2, 1] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*eps3d[b, Sa, Sb]*V[1, 1]*V[2, 1] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*eps3d[b, Sa, Sb]*V[1, 1]*V[2, 1] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*eps3d[b, Sa, Sb]*V[1, 1]*V[2, 1] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*eps3d[b, Sa, Sb]*V[1, 1]*V[2, 1] + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^(5/2)*d3[P, P]^3*eps3d[P, Sa, Sb]*V[1, 1]*V[2, 1] + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^(5/2)*d3[P, P]^3*eps3d[P, Sa, Sb]*V[1, 1]*V[2, 1] + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^(5/2)*d3[P, P]^3*eps3d[P, Sa, Sb]*V[1, 1]*V[2, 1] + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^(5/2)*d3[P, P]^3*eps3d[P, Sa, Sb]*V[1, 1]*V[2, 1] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*eps3d[P, Sa, Sb]*V[1, 1]*V[2, 1] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*eps3d[P, Sa, Sb]*V[1, 1]*V[2, 1] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*eps3d[P, Sa, Sb]*V[1, 1]*V[2, 1] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*eps3d[P, Sa, Sb]*V[1, 1]*V[2, 1] + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*eps3d[P, Sa, Sb]*V[1, 1]*V[2, 1] + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*eps3d[P, Sa, Sb]*V[1, 1]*V[2, 1] + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*eps3d[P, Sa, Sb]*V[1, 1]*V[2, 1] + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*eps3d[P, Sa, Sb]*V[1, 1]*V[2, 1] + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*eps3d[P, Sa, Sb]*V[1, 1]*V[2, 1] + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*eps3d[P, Sa, Sb]*V[1, 1]*V[2, 1] + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*eps3d[P, Sa, Sb]*V[1, 1]*V[2, 1] + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*eps3d[P, Sa, Sb]*V[1, 1]*V[2, 1] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[b]*V[1, 1]*V[2, 1] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[b]*V[1, 1]*V[2, 1] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[b]*V[1, 1]*V[2, 1] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[b]*V[1, 1]*V[2, 1] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*d3[P, Sa]*d3[Sb, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*d3[P, Sa]*d3[Sb, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*d3[P, Sa]*d3[Sb, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*d3[P, Sa]*d3[Sb, Sb]*Pv[b]*V[1, 1]*V[2, 1] - 128*Ea^3*Eb^3*ma*mb*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[2, 1] - 128*Ea^2*Eb^3*ma^2*mb*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[2, 1] - 128*Ea^3*Eb^2*ma*mb^2*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[2, 1] - 128*Ea^2*Eb^2*ma^2*mb^2*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[2, 1] - 128*Ea^3*Eb^3*ma*mb*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[P, P]^3*eps3d[b, P, Sb]*eps3d[b, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] - 128*Ea^2*Eb^3*ma^2*mb*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[P, P]^3*eps3d[b, P, Sb]*eps3d[b, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] - 128*Ea^3*Eb^2*ma*mb^2*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[P, P]^3*eps3d[b, P, Sb]*eps3d[b, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] - 128*Ea^2*Eb^2*ma^2*mb^2*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[P, P]^3*eps3d[b, P, Sb]*eps3d[b, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^3*eps3d[b, Sa, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^3*eps3d[b, Sa, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^3*eps3d[b, Sa, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^3*eps3d[b, Sa, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]^2*Pv[P]*V[1, 1]*V[2, 1] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]^2*Pv[P]*V[1, 1]*V[2, 1] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]^2*Pv[P]*V[1, 1]*V[2, 1] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]^2*Pv[P]*V[1, 1]*V[2, 1] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*Pv[P]*V[1, 1]*V[2, 1] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[1, 1]*V[2, 1] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[1, 1]*V[2, 1] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[1, 1]*V[2, 1] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[1, 1]*V[2, 1] + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[Sb, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[Sb, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[Sb, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[Sb, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 128*Ea^3*Eb^3*ma*mb*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 128*Ea^2*Eb^3*ma^2*mb*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 128*Ea^3*Eb^2*ma*mb^2*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 128*Ea^2*Eb^2*ma^2*mb^2*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[2, 1] - 48*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[2, 1] - 48*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[2, 1] - 48*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[2, 1] - 48*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[2, 1] - 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]*eps3d[b, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 1] - 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]*eps3d[b, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 1] - 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]*eps3d[b, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 1] - 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sb]*eps3d[b, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sa]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sa]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sa]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sa]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 1] - 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*eps3d[b, P, Sb]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 1] - 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*eps3d[b, P, Sb]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 1] - 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*eps3d[b, P, Sb]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 1] - 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*eps3d[b, P, Sb]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 1] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*eps3d[P, Sa, Sb]^2*Pv[P]*V[1, 1]*V[2, 1] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*eps3d[P, Sa, Sb]^2*Pv[P]*V[1, 1]*V[2, 1] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*eps3d[P, Sa, Sb]^2*Pv[P]*V[1, 1]*V[2, 1] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*eps3d[P, Sa, Sb]^2*Pv[P]*V[1, 1]*V[2, 1] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^3*d3[P, Sa]*Pv[Sa]*V[1, 1]*V[2, 1] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^3*d3[P, Sa]*Pv[Sa]*V[1, 1]*V[2, 1] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^3*d3[P, Sa]*Pv[Sa]*V[1, 1]*V[2, 1] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^3*d3[P, Sa]*Pv[Sa]*V[1, 1]*V[2, 1] + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[1, 1]*V[2, 1] + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[1, 1]*V[2, 1] + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[1, 1]*V[2, 1] + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[1, 1]*V[2, 1] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sa]*d3[Sb, Sb]*Pv[Sa]*V[1, 1]*V[2, 1] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sa]*d3[Sb, Sb]*Pv[Sa]*V[1, 1]*V[2, 1] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sa]*d3[Sb, Sb]*Pv[Sa]*V[1, 1]*V[2, 1] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sa]*d3[Sb, Sb]*Pv[Sa]*V[1, 1]*V[2, 1] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[Sa]*V[1, 1]*V[2, 1] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[Sa]*V[1, 1]*V[2, 1] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[Sa]*V[1, 1]*V[2, 1] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[Sa]*V[1, 1]*V[2, 1] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^3*eps3d[b, P, Sb]*eps3d[b, Sa, Sb]*Pv[Sa]*V[1, 1]*V[2, 1] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^3*eps3d[b, P, Sb]*eps3d[b, Sa, Sb]*Pv[Sa]*V[1, 1]*V[2, 1] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^3*eps3d[b, P, Sb]*eps3d[b, Sa, Sb]*Pv[Sa]*V[1, 1]*V[2, 1] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^3*eps3d[b, P, Sb]*eps3d[b, Sa, Sb]*Pv[Sa]*V[1, 1]*V[2, 1] - 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*Pv[Sb]*V[1, 1]*V[2, 1] - 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*Pv[Sb]*V[1, 1]*V[2, 1] - 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*Pv[Sb]*V[1, 1]*V[2, 1] - 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*Pv[Sb]*V[1, 1]*V[2, 1] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[Sb]*V[1, 1]*V[2, 1] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[Sb]*V[1, 1]*V[2, 1] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[Sb]*V[1, 1]*V[2, 1] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[P, P]^2*d3[P, Sa]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*Pv[Sb]*V[1, 1]*V[2, 1] - 768*Ea^3*Eb^3*ma*mb*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*Pv[b]*V[0, 0]*V[2, 2] - 768*Ea^2*Eb^3*ma^2*mb*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*Pv[b]*V[0, 0]*V[2, 2] - 768*Ea^3*Eb^2*ma*mb^2*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*Pv[b]*V[0, 0]*V[2, 2] - 768*Ea^2*Eb^2*ma^2*mb^2*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*Pv[b]*V[0, 0]*V[2, 2] - 768*Ea^3*Eb^3*ma*mb*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]^2*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*Pv[b]*V[0, 0]*V[2, 2] - 768*Ea^2*Eb^3*ma^2*mb*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]^2*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*Pv[b]*V[0, 0]*V[2, 2] - 768*Ea^3*Eb^2*ma*mb^2*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]^2*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*Pv[b]*V[0, 0]*V[2, 2] - 768*Ea^2*Eb^2*ma^2*mb^2*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]^2*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*Pv[b]*V[0, 0]*V[2, 2] - 336*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*Pv[b]*V[0, 0]*V[2, 2] - 336*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*Pv[b]*V[0, 0]*V[2, 2] - 336*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*Pv[b]*V[0, 0]*V[2, 2] - 336*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*Pv[b]*V[0, 0]*V[2, 2] - 336*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*Pv[b]*V[0, 0]*V[2, 2] - 336*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*Pv[b]*V[0, 0]*V[2, 2] - 336*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*Pv[b]*V[0, 0]*V[2, 2] - 336*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*Pv[b]*V[0, 0]*V[2, 2] + 112*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*Pv[b]*V[0, 0]*V[2, 2] + 112*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*Pv[b]*V[0, 0]*V[2, 2] + 112*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*Pv[b]*V[0, 0]*V[2, 2] + 112*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*Pv[b]*V[0, 0]*V[2, 2] + 224*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sb]*Pv[b]*V[0, 0]*V[2, 2] + 224*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sb]*Pv[b]*V[0, 0]*V[2, 2] + 224*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sb]*Pv[b]*V[0, 0]*V[2, 2] + 224*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sb]*Pv[b]*V[0, 0]*V[2, 2] + 224*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb]*Pv[b]*V[0, 0]*V[2, 2] + 224*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb]*Pv[b]*V[0, 0]*V[2, 2] + 224*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb]*Pv[b]*V[0, 0]*V[2, 2] + 224*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb]*Pv[b]*V[0, 0]*V[2, 2] + 112*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*Pv[b]*V[0, 0]*V[2, 2] + 112*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*Pv[b]*V[0, 0]*V[2, 2] + 112*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*Pv[b]*V[0, 0]*V[2, 2] + 112*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*Pv[b]*V[0, 0]*V[2, 2] - 160*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]^2*Pv[P]*V[0, 0]*V[2, 2] - 160*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]^2*Pv[P]*V[0, 0]*V[2, 2] - 160*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]^2*Pv[P]*V[0, 0]*V[2, 2] - 160*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]^2*Pv[P]*V[0, 0]*V[2, 2] - 640*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*Pv[P]*V[0, 0]*V[2, 2] - 640*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*Pv[P]*V[0, 0]*V[2, 2] - 640*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*Pv[P]*V[0, 0]*V[2, 2] - 640*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*Pv[P]*V[0, 0]*V[2, 2] - 160*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]*d3[P, Sb]^2*Pv[P]*V[0, 0]*V[2, 2] - 160*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]*d3[P, Sb]^2*Pv[P]*V[0, 0]*V[2, 2] - 160*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]*d3[P, Sb]^2*Pv[P]*V[0, 0]*V[2, 2] - 160*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]*d3[P, Sb]^2*Pv[P]*V[0, 0]*V[2, 2] - 240*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[0, 0]*V[2, 2] - 240*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[0, 0]*V[2, 2] - 240*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[0, 0]*V[2, 2] - 240*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[0, 0]*V[2, 2] + 40*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sb]^2*d3[Sa, Sa]*Pv[P]*V[0, 0]*V[2, 2] + 40*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sb]^2*d3[Sa, Sa]*Pv[P]*V[0, 0]*V[2, 2] + 40*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sb]^2*d3[Sa, Sa]*Pv[P]*V[0, 0]*V[2, 2] + 40*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sb]^2*d3[Sa, Sa]*Pv[P]*V[0, 0]*V[2, 2] + 160*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[P]*V[0, 0]*V[2, 2] + 160*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[P]*V[0, 0]*V[2, 2] + 160*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[P]*V[0, 0]*V[2, 2] + 160*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[P]*V[0, 0]*V[2, 2] + 40*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[Sb, Sb]*Pv[P]*V[0, 0]*V[2, 2] + 40*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[Sb, Sb]*Pv[P]*V[0, 0]*V[2, 2] + 40*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[Sb, Sb]*Pv[P]*V[0, 0]*V[2, 2] + 40*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[Sb, Sb]*Pv[P]*V[0, 0]*V[2, 2] + 160*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*Pv[Sa]*V[0, 0]*V[2, 2] + 160*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*Pv[Sa]*V[0, 0]*V[2, 2] + 160*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*Pv[Sa]*V[0, 0]*V[2, 2] + 160*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*Pv[Sa]*V[0, 0]*V[2, 2] + 320*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*Pv[Sa]*V[0, 0]*V[2, 2] + 320*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*Pv[Sa]*V[0, 0]*V[2, 2] + 320*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*Pv[Sa]*V[0, 0]*V[2, 2] + 320*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*Pv[Sa]*V[0, 0]*V[2, 2] + 120*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[0, 0]*V[2, 2] + 120*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[0, 0]*V[2, 2] + 120*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[0, 0]*V[2, 2] + 120*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[0, 0]*V[2, 2] - 80*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb]*Pv[Sa]*V[0, 0]*V[2, 2] - 80*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb]*Pv[Sa]*V[0, 0]*V[2, 2] - 80*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb]*Pv[Sa]*V[0, 0]*V[2, 2] - 80*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb]*Pv[Sa]*V[0, 0]*V[2, 2] - 40*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*Pv[Sa]*V[0, 0]*V[2, 2] - 40*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*Pv[Sa]*V[0, 0]*V[2, 2] - 40*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*Pv[Sa]*V[0, 0]*V[2, 2] - 40*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*Pv[Sa]*V[0, 0]*V[2, 2] + 320*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*Pv[Sb]*V[0, 0]*V[2, 2] + 320*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*Pv[Sb]*V[0, 0]*V[2, 2] + 320*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*Pv[Sb]*V[0, 0]*V[2, 2] + 320*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*Pv[Sb]*V[0, 0]*V[2, 2] + 160*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]*Pv[Sb]*V[0, 0]*V[2, 2] + 160*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]*Pv[Sb]*V[0, 0]*V[2, 2] + 160*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]*Pv[Sb]*V[0, 0]*V[2, 2] + 160*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]*Pv[Sb]*V[0, 0]*V[2, 2] + 120*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[0, 0]*V[2, 2] + 120*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[0, 0]*V[2, 2] + 120*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[0, 0]*V[2, 2] + 120*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[0, 0]*V[2, 2] - 40*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*Pv[Sb]*V[0, 0]*V[2, 2] - 40*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*Pv[Sb]*V[0, 0]*V[2, 2] - 40*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*Pv[Sb]*V[0, 0]*V[2, 2] - 40*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*Pv[Sb]*V[0, 0]*V[2, 2] - 80*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sb]*Pv[Sb]*V[0, 0]*V[2, 2] - 80*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sb]*Pv[Sb]*V[0, 0]*V[2, 2] - 80*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sb]*Pv[Sb]*V[0, 0]*V[2, 2] - 80*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sb]*Pv[Sb]*V[0, 0]*V[2, 2] + 768*Ea^3*Eb^3*ma*mb*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]^2*d3[b, Sb]*d3[P, P]^3*d3[P, Sb]*Pv[b]*V[0, 1]*V[2, 2] + 768*Ea^2*Eb^3*ma^2*mb*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]^2*d3[b, Sb]*d3[P, P]^3*d3[P, Sb]*Pv[b]*V[0, 1]*V[2, 2] + 768*Ea^3*Eb^2*ma*mb^2*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]^2*d3[b, Sb]*d3[P, P]^3*d3[P, Sb]*Pv[b]*V[0, 1]*V[2, 2] + 768*Ea^2*Eb^2*ma^2*mb^2*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]^2*d3[b, Sb]*d3[P, P]^3*d3[P, Sb]*Pv[b]*V[0, 1]*V[2, 2] + 112*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[b]*V[0, 1]*V[2, 2] + 112*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[b]*V[0, 1]*V[2, 2] + 112*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[b]*V[0, 1]*V[2, 2] + 112*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[b]*V[0, 1]*V[2, 2] + 224*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[b]*V[0, 1]*V[2, 2] + 224*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[b]*V[0, 1]*V[2, 2] + 224*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[b]*V[0, 1]*V[2, 2] + 224*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[b]*V[0, 1]*V[2, 2] - 112*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sa]*Pv[b]*V[0, 1]*V[2, 2] - 112*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sa]*Pv[b]*V[0, 1]*V[2, 2] - 112*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sa]*Pv[b]*V[0, 1]*V[2, 2] - 112*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sa]*Pv[b]*V[0, 1]*V[2, 2] - 224*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sb]*Pv[b]*V[0, 1]*V[2, 2] - 224*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sb]*Pv[b]*V[0, 1]*V[2, 2] - 224*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sb]*Pv[b]*V[0, 1]*V[2, 2] - 224*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sb]*Pv[b]*V[0, 1]*V[2, 2] + 320*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*Pv[P]*V[0, 1]*V[2, 2] + 320*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*Pv[P]*V[0, 1]*V[2, 2] + 320*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*Pv[P]*V[0, 1]*V[2, 2] + 320*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*Pv[P]*V[0, 1]*V[2, 2] + 160*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]^2*Pv[P]*V[0, 1]*V[2, 2] + 160*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]^2*Pv[P]*V[0, 1]*V[2, 2] + 160*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]^2*Pv[P]*V[0, 1]*V[2, 2] + 160*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]^2*Pv[P]*V[0, 1]*V[2, 2] + 120*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[0, 1]*V[2, 2] + 120*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[0, 1]*V[2, 2] + 120*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[0, 1]*V[2, 2] + 120*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[0, 1]*V[2, 2] - 40*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]^2*d3[Sa, Sa]*Pv[P]*V[0, 1]*V[2, 2] - 40*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]^2*d3[Sa, Sa]*Pv[P]*V[0, 1]*V[2, 2] - 40*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]^2*d3[Sa, Sa]*Pv[P]*V[0, 1]*V[2, 2] - 40*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]^2*d3[Sa, Sa]*Pv[P]*V[0, 1]*V[2, 2] - 80*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[P]*V[0, 1]*V[2, 2] - 80*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[P]*V[0, 1]*V[2, 2] - 80*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[P]*V[0, 1]*V[2, 2] - 80*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[P]*V[0, 1]*V[2, 2] - 320*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*d3[P, Sb]*Pv[Sa]*V[0, 1]*V[2, 2] - 320*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*d3[P, Sb]*Pv[Sa]*V[0, 1]*V[2, 2] - 320*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*d3[P, Sb]*Pv[Sa]*V[0, 1]*V[2, 2] - 320*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*d3[P, Sb]*Pv[Sa]*V[0, 1]*V[2, 2] - 80*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[0, 1]*V[2, 2] - 80*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[0, 1]*V[2, 2] - 80*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[0, 1]*V[2, 2] - 80*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[0, 1]*V[2, 2] + 80*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sb]*Pv[Sa]*V[0, 1]*V[2, 2] + 80*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sb]*Pv[Sa]*V[0, 1]*V[2, 2] + 80*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sb]*Pv[Sa]*V[0, 1]*V[2, 2] + 80*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sb]*Pv[Sa]*V[0, 1]*V[2, 2] - 160*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^3*d3[P, Sb]*Pv[Sb]*V[0, 1]*V[2, 2] - 160*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^3*d3[P, Sb]*Pv[Sb]*V[0, 1]*V[2, 2] - 160*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^3*d3[P, Sb]*Pv[Sb]*V[0, 1]*V[2, 2] - 160*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]^2*d3[P, P]^3*d3[P, Sb]*Pv[Sb]*V[0, 1]*V[2, 2] - 40*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[0, 1]*V[2, 2] - 40*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[0, 1]*V[2, 2] - 40*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[0, 1]*V[2, 2] - 40*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[0, 1]*V[2, 2] + 40*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sa]*Pv[Sb]*V[0, 1]*V[2, 2] + 40*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sa]*Pv[Sb]*V[0, 1]*V[2, 2] + 40*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sa]*Pv[Sb]*V[0, 1]*V[2, 2] + 40*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sb]*d3[Sa, Sa]*Pv[Sb]*V[0, 1]*V[2, 2] + 768*Ea^3*Eb^3*ma*mb*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]^3*d3[P, Sa]*Pv[b]*V[1, 0]*V[2, 2] + 768*Ea^2*Eb^3*ma^2*mb*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]^3*d3[P, Sa]*Pv[b]*V[1, 0]*V[2, 2] + 768*Ea^3*Eb^2*ma*mb^2*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]^3*d3[P, Sa]*Pv[b]*V[1, 0]*V[2, 2] + 768*Ea^2*Eb^2*ma^2*mb^2*Sqrt[(-1 + \[Sigma]^2)*d3[b, b]]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]^3*d3[P, Sa]*Pv[b]*V[1, 0]*V[2, 2] + 224*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[b]*V[1, 0]*V[2, 2] + 224*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[b]*V[1, 0]*V[2, 2] + 224*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[b]*V[1, 0]*V[2, 2] + 224*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[b]*V[1, 0]*V[2, 2] + 112*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[b]*V[1, 0]*V[2, 2] + 112*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[b]*V[1, 0]*V[2, 2] + 112*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[b]*V[1, 0]*V[2, 2] + 112*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[b]*V[1, 0]*V[2, 2] - 224*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*d3[Sa, Sb]*Pv[b]*V[1, 0]*V[2, 2] - 224*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*d3[Sa, Sb]*Pv[b]*V[1, 0]*V[2, 2] - 224*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*d3[Sa, Sb]*Pv[b]*V[1, 0]*V[2, 2] - 224*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*d3[Sa, Sb]*Pv[b]*V[1, 0]*V[2, 2] - 112*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*d3[P, Sa]*d3[Sb, Sb]*Pv[b]*V[1, 0]*V[2, 2] - 112*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*d3[P, Sa]*d3[Sb, Sb]*Pv[b]*V[1, 0]*V[2, 2] - 112*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*d3[P, Sa]*d3[Sb, Sb]*Pv[b]*V[1, 0]*V[2, 2] - 112*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^3*d3[P, Sa]*d3[Sb, Sb]*Pv[b]*V[1, 0]*V[2, 2] + 160*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]^2*Pv[P]*V[1, 0]*V[2, 2] + 160*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]^2*Pv[P]*V[1, 0]*V[2, 2] + 160*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]^2*Pv[P]*V[1, 0]*V[2, 2] + 160*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]^2*Pv[P]*V[1, 0]*V[2, 2] + 320*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*Pv[P]*V[1, 0]*V[2, 2] + 320*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*Pv[P]*V[1, 0]*V[2, 2] + 320*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*Pv[P]*V[1, 0]*V[2, 2] + 320*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*Pv[P]*V[1, 0]*V[2, 2] + 120*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[1, 0]*V[2, 2] + 120*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[1, 0]*V[2, 2] + 120*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[1, 0]*V[2, 2] + 120*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]^2*Pv[P]*V[1, 0]*V[2, 2] - 80*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[P]*V[1, 0]*V[2, 2] - 80*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[P]*V[1, 0]*V[2, 2] - 80*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[P]*V[1, 0]*V[2, 2] - 80*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*Pv[P]*V[1, 0]*V[2, 2] - 40*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[Sb, Sb]*Pv[P]*V[1, 0]*V[2, 2] - 40*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[Sb, Sb]*Pv[P]*V[1, 0]*V[2, 2] - 40*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[Sb, Sb]*Pv[P]*V[1, 0]*V[2, 2] - 40*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[Sb, Sb]*Pv[P]*V[1, 0]*V[2, 2] - 160*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^3*d3[P, Sa]*Pv[Sa]*V[1, 0]*V[2, 2] - 160*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^3*d3[P, Sa]*Pv[Sa]*V[1, 0]*V[2, 2] - 160*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^3*d3[P, Sa]*Pv[Sa]*V[1, 0]*V[2, 2] - 160*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sb]^2*d3[P, P]^3*d3[P, Sa]*Pv[Sa]*V[1, 0]*V[2, 2] - 40*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[1, 0]*V[2, 2] - 40*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[1, 0]*V[2, 2] - 40*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[1, 0]*V[2, 2] - 40*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2*Pv[Sa]*V[1, 0]*V[2, 2] + 40*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sa]*d3[Sb, Sb]*Pv[Sa]*V[1, 0]*V[2, 2] + 40*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sa]*d3[Sb, Sb]*Pv[Sa]*V[1, 0]*V[2, 2] + 40*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sa]*d3[Sb, Sb]*Pv[Sa]*V[1, 0]*V[2, 2] + 40*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sa]*d3[Sb, Sb]*Pv[Sa]*V[1, 0]*V[2, 2] - 320*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*Pv[Sb]*V[1, 0]*V[2, 2] - 320*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*Pv[Sb]*V[1, 0]*V[2, 2] - 320*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*Pv[Sb]*V[1, 0]*V[2, 2] - 320*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^3*d3[P, Sa]*Pv[Sb]*V[1, 0]*V[2, 2] - 80*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[1, 0]*V[2, 2] - 80*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[1, 0]*V[2, 2] - 80*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[1, 0]*V[2, 2] - 80*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb]*Pv[Sb]*V[1, 0]*V[2, 2] + 80*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sa]*d3[Sa, Sb]*Pv[Sb]*V[1, 0]*V[2, 2] + 80*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sa]*d3[Sa, Sb]*Pv[Sb]*V[1, 0]*V[2, 2] + 80*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sa]*d3[Sa, Sb]*Pv[Sb]*V[1, 0]*V[2, 2] + 80*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sa]*d3[Sa, Sb]*Pv[Sb]*V[1, 0]*V[2, 2]))/(ma^3*(Ea + ma)*mb^3*(Eb + mb)*(-1 + \[Sigma])*(1 + \[Sigma])*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(11/2)*d3[P, P]^3);


(* ::Subsection::Closed:: *)
(*Spin Kick Subscript[\[CapitalDelta]S, a]*)


\[CapitalDelta]SaEik[2,2]=-((G^2*(-15*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb] - 15*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb] - 15*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb] - 15*Es^4*ma^4*mb^4*Pi*\[Xi]*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb] + 30*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb] + 30*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb] + 30*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb] + 30*Es^4*ma^4*mb^4*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb] - 15*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb] - 15*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb] - 15*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb] - 15*Es^4*ma^4*mb^4*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(3/2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb] - 12*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*A[2, 2, {2}]*cross[Sa, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb] - 12*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*A[2, 2, {2}]*cross[Sa, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb] - 12*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*A[2, 2, {2}]*cross[Sa, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb] - 12*Es^4*ma^4*mb^4*Pi*\[Xi]*A[2, 2, {2}]*cross[Sa, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb] + 24*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*cross[Sa, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb] + 24*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*cross[Sa, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb] + 24*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*cross[Sa, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb] + 24*Es^4*ma^4*mb^4*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*cross[Sa, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb] - 12*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*cross[Sa, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb] - 12*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*cross[Sa, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb] - 12*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*cross[Sa, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb] - 12*Es^4*ma^4*mb^4*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*cross[Sa, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb] - 15*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*A[2, 2, {2}]*cross[b, Sa]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb] - 15*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*A[2, 2, {2}]*cross[b, Sa]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb] - 15*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*A[2, 2, {2}]*cross[b, Sa]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb] - 15*Es^4*ma^4*mb^4*Pi*\[Xi]*A[2, 2, {2}]*cross[b, Sa]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb] + 30*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*cross[b, Sa]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb] + 30*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*cross[b, Sa]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb] + 30*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*cross[b, Sa]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb] + 30*Es^4*ma^4*mb^4*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*cross[b, Sa]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb] - 15*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*cross[b, Sa]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb] - 15*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*cross[b, Sa]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb] - 15*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*cross[b, Sa]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb] - 15*Es^4*ma^4*mb^4*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*cross[b, Sa]*d3[b, b]^(3/2)*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb] + 30*Ea*Eb*Es^4*ma^4*mb^2*Pi*\[Xi]*A[2, 2, {4}]*cross[b, Sa]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]^2 + 30*Eb*Es^4*ma^5*mb^2*Pi*\[Xi]*A[2, 2, {4}]*cross[b, Sa]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]^2 + 30*Ea*Es^4*ma^4*mb^3*Pi*\[Xi]*A[2, 2, {4}]*cross[b, Sa]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]^2 + 30*Es^4*ma^5*mb^3*Pi*\[Xi]*A[2, 2, {4}]*cross[b, Sa]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]^2 - 60*Ea*Eb*Es^4*ma^4*mb^2*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {4}]*cross[b, Sa]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]^2 - 60*Eb*Es^4*ma^5*mb^2*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {4}]*cross[b, Sa]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]^2 - 60*Ea*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {4}]*cross[b, Sa]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]^2 - 60*Es^4*ma^5*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {4}]*cross[b, Sa]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]^2 + 30*Ea*Eb*Es^4*ma^4*mb^2*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {4}]*cross[b, Sa]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]^2 + 30*Eb*Es^4*ma^5*mb^2*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {4}]*cross[b, Sa]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]^2 + 30*Ea*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {4}]*cross[b, Sa]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]^2 + 30*Es^4*ma^5*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {4}]*cross[b, Sa]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]^2 - 6*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2 - 6*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2 - 6*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2 - 6*Es^4*ma^4*mb^4*Pi*\[Xi]*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2 + 12*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2 + 12*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2 + 12*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2 + 12*Es^4*ma^4*mb^4*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2 - 6*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2 - 6*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2 - 6*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2 - 6*Es^4*ma^4*mb^4*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2 + 6*Ea*Eb*Es^4*ma^4*mb^2*Pi*\[Xi]*A[2, 2, {4}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2 + 6*Eb*Es^4*ma^5*mb^2*Pi*\[Xi]*A[2, 2, {4}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2 + 6*Ea*Es^4*ma^4*mb^3*Pi*\[Xi]*A[2, 2, {4}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2 + 6*Es^4*ma^5*mb^3*Pi*\[Xi]*A[2, 2, {4}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2 - 12*Ea*Eb*Es^4*ma^4*mb^2*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {4}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2 - 12*Eb*Es^4*ma^5*mb^2*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {4}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2 - 12*Ea*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {4}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2 - 12*Es^4*ma^5*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {4}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2 + 6*Ea*Eb*Es^4*ma^4*mb^2*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {4}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2 + 6*Eb*Es^4*ma^5*mb^2*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {4}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2 + 6*Ea*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {4}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2 + 6*Es^4*ma^5*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {4}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2 + 18*Ea*Eb*Es^4*ma^2*mb^2*Pi*\[Xi]*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 + 18*Ea*Es^4*ma^3*mb^2*Pi*\[Xi]*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 + 18*Eb*Es^4*ma^3*mb^2*Pi*\[Xi]*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 + 18*Es^4*ma^4*mb^2*Pi*\[Xi]*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 + 18*Ea*Es^4*ma^2*mb^3*Pi*\[Xi]*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 + 18*Eb*Es^4*ma^2*mb^3*Pi*\[Xi]*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 + 18*Es^4*ma^3*mb^3*Pi*\[Xi]*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 + 18*Es^4*ma^2*mb^4*Pi*\[Xi]*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 + 18*Ea*Eb*Es^6*ma*mb*Pi*\[Xi]*\[Sigma]*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 + 18*Eb*Es^6*ma^2*mb*Pi*\[Xi]*\[Sigma]*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 + 18*Ea*Es^6*ma*mb^2*Pi*\[Xi]*\[Sigma]*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 + 18*Es^6*ma^2*mb^2*Pi*\[Xi]*\[Sigma]*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 - 36*Ea*Eb*Es^4*ma^2*mb^2*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 - 36*Ea*Es^4*ma^3*mb^2*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 - 36*Eb*Es^4*ma^3*mb^2*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 - 36*Es^4*ma^4*mb^2*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 - 36*Ea*Es^4*ma^2*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 - 36*Eb*Es^4*ma^2*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 - 36*Es^4*ma^3*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 - 36*Es^4*ma^2*mb^4*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 - 18*Ea*Eb*Es^6*ma*mb*Pi*\[Xi]*\[Sigma]^3*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 - 18*Eb*Es^6*ma^2*mb*Pi*\[Xi]*\[Sigma]^3*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 - 18*Ea*Es^6*ma*mb^2*Pi*\[Xi]*\[Sigma]^3*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 - 18*Es^6*ma^2*mb^2*Pi*\[Xi]*\[Sigma]^3*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 + 18*Ea*Eb*Es^4*ma^2*mb^2*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 + 18*Ea*Es^4*ma^3*mb^2*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 + 18*Eb*Es^4*ma^3*mb^2*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 + 18*Es^4*ma^4*mb^2*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 + 18*Ea*Es^4*ma^2*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 + 18*Eb*Es^4*ma^2*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 + 18*Es^4*ma^3*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 + 18*Es^4*ma^2*mb^4*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 - 18*Ea*Eb*Es^6*ma^2*Pi*\[Xi]*A[2, 2, {4}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 - 18*Eb*Es^6*ma^3*Pi*\[Xi]*A[2, 2, {4}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 - 18*Ea*Es^6*ma^2*mb*Pi*\[Xi]*A[2, 2, {4}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 - 18*Es^6*ma^3*mb*Pi*\[Xi]*A[2, 2, {4}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 + 18*Ea*Eb*Es^6*ma^2*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {4}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 + 18*Eb*Es^6*ma^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {4}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 + 18*Ea*Es^6*ma^2*mb*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {4}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 + 18*Es^6*ma^3*mb*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {4}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 - 18*Ea*Eb*Es^6*Pi*\[Xi]*A[2, 2, {5}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 - 18*Eb*Es^6*ma*Pi*\[Xi]*A[2, 2, {5}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 - 18*Ea*Es^6*mb*Pi*\[Xi]*A[2, 2, {5}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 - 18*Es^6*ma*mb*Pi*\[Xi]*A[2, 2, {5}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 + 18*Ea*Eb*Es^6*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {5}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 + 18*Eb*Es^6*ma*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {5}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 + 18*Ea*Es^6*mb*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {5}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 + 18*Es^6*ma*mb*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {5}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]^2 + 18*Es^4*ma^2*mb^2*Pi*\[Xi]*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]^2 - 36*Es^4*ma^2*mb^2*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]^2 + 18*Es^4*ma^2*mb^2*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sa]*d3[P, Sb]^2 + 12*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb] + 12*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb] + 12*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb] + 12*Es^4*ma^4*mb^4*Pi*\[Xi]*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb] - 24*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb] - 24*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb] - 24*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb] - 24*Es^4*ma^4*mb^4*Pi*\[Xi]*\[Sigma]^2*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb] + 12*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb] + 12*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb] + 12*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb] + 12*Es^4*ma^4*mb^4*Pi*\[Xi]*\[Sigma]^4*A[2, 2, {2}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb] + 6*Es^4*(Ea + ma)*mb^2*(Eb + mb)*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[2, 2, {3}]*cross[P, Sa]*d3[b, b]^(3/2)*d3[P, P]*d3[P, Sa]*(5*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, Sb]^2*d3[P, P] + d3[b, b]*((ma^2*mb^2*(-1 + \[Sigma]^2) + 3*Es^2*d3[P, P])*d3[P, Sb]^2 - 4*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*d3[Sb, Sb])) - 6*Es^2*ma^2*(Ea + ma)*mb^2*(Eb + mb)*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[2, 2, {1}]*Sqrt[d3[b, b]]*(2*ma^4*mb^4*(-1 + \[Sigma]^2)^2*cross[Sa, Sb]*d3[b, b]*d3[P, P]*(-5*d3[b, Sa]*d3[b, Sb]*d3[P, P] + d3[b, b]*(-(d3[P, Sa]*d3[P, Sb]) + d3[P, P]*d3[Sa, Sb])) - 5*ma^2*mb^2*(-1 + \[Sigma]^2)*cross[b, Sa]*d3[P, P]*(2*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, b]*d3[b, Sb]*(d3[P, Sa]*d3[P, Sb] - d3[P, P]*d3[Sa, Sb]) + d3[b, Sa]*(7*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, Sb]^2*d3[P, P] + d3[b, b]*((ma^2*mb^2*(-1 + \[Sigma]^2) + Es^2*d3[P, P])*d3[P, Sb]^2 - 2*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*d3[Sb, Sb]))) + cross[P, Sa]*d3[b, b]*(-5*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, Sb]^2*d3[P, P]*(ma^2*mb^2*(-1 + \[Sigma]^2) + Es^2*d3[P, P])*d3[P, Sa] - 10*ma^4*mb^4*(-1 + \[Sigma]^2)^2*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sb] + d3[b, b]*(2*ma^4*mb^4*(-1 + \[Sigma]^2)^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sb] + d3[P, Sa]*(-((3*ma^4*mb^4*(-1 + \[Sigma]^2)^2 + 2*Es^2*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P] + 3*Es^4*d3[P, P]^2)*d3[P, Sb]^2) + 2*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*(ma^2*mb^2*(-1 + \[Sigma]^2) + 2*Es^2*d3[P, P])*d3[Sb, Sb])))) - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]*V[1, 1]^2 - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]*V[1, 1]^2 - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]*V[1, 1]^2 - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]*V[1, 1]^2 - 12*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, Sb]^2*V[1, 1]^2 - 12*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, Sb]^2*V[1, 1]^2 - 12*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, Sb]^2*V[1, 1]^2 - 12*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, Sb]^2*V[1, 1]^2 + 12*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, Sa]*d3[P, Sb]^2*V[1, 1]^2 + 12*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, Sa]*d3[P, Sb]^2*V[1, 1]^2 + 12*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, Sa]*d3[P, Sb]^2*V[1, 1]^2 + 12*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, Sa]*d3[P, Sb]^2*V[1, 1]^2 - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sb]*V[1, 1]^2 - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sb]*V[1, 1]^2 - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sb]*V[1, 1]^2 - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sb]*V[1, 1]^2 + 4*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[Sb, Sb]*V[1, 1]^2 + 4*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[Sb, Sb]*V[1, 1]^2 + 4*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[Sb, Sb]*V[1, 1]^2 + 4*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[Sb, Sb]*V[1, 1]^2 - 4*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sb, Sb]*V[1, 1]^2 - 4*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sb, Sb]*V[1, 1]^2 - 4*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sb, Sb]*V[1, 1]^2 - 4*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sb, Sb]*V[1, 1]^2 - 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]^2*V[1, 0]*V[1, 2] - 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]^2*V[1, 0]*V[1, 2] - 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]^2*V[1, 0]*V[1, 2] - 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]^2*V[1, 0]*V[1, 2] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[1, 2] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[1, 2] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[1, 2] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[1, 2] - 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[1, 2] - 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[1, 2] - 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[1, 2] - 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[1, 2] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*V[1, 0]*V[1, 2] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*V[1, 0]*V[1, 2] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*V[1, 0]*V[1, 2] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*V[1, 0]*V[1, 2] + 64*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]^2*V[1, 0]*V[1, 2] + 64*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]^2*V[1, 0]*V[1, 2] + 64*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]^2*V[1, 0]*V[1, 2] + 64*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]^2*V[1, 0]*V[1, 2] + 96*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*V[1, 0]*V[1, 2] + 96*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*V[1, 0]*V[1, 2] + 96*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*V[1, 0]*V[1, 2] + 96*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*V[1, 0]*V[1, 2] + 80*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 0]*V[1, 2] + 80*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 0]*V[1, 2] + 80*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 0]*V[1, 2] + 80*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 0]*V[1, 2] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]^2*V[1, 0]*V[1, 2] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]^2*V[1, 0]*V[1, 2] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]^2*V[1, 0]*V[1, 2] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]^2*V[1, 0]*V[1, 2] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*V[1, 0]*V[1, 2] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*V[1, 0]*V[1, 2] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*V[1, 0]*V[1, 2] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*V[1, 0]*V[1, 2] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, Sa]^2*d3[P, Sb]^2*V[1, 0]*V[1, 2] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, Sa]^2*d3[P, Sb]^2*V[1, 0]*V[1, 2] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, Sa]^2*d3[P, Sb]^2*V[1, 0]*V[1, 2] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, Sa]^2*d3[P, Sb]^2*V[1, 0]*V[1, 2] + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sb]*V[1, 0]*V[1, 2] + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sb]*V[1, 0]*V[1, 2] + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sb]*V[1, 0]*V[1, 2] + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sb]*V[1, 0]*V[1, 2] + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[Sb, Sb]*V[1, 0]*V[1, 2] + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[Sb, Sb]*V[1, 0]*V[1, 2] + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[Sb, Sb]*V[1, 0]*V[1, 2] + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[Sb, Sb]*V[1, 0]*V[1, 2] + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*V[1, 0]*V[1, 2] + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*V[1, 0]*V[1, 2] + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*V[1, 0]*V[1, 2] + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*V[1, 0]*V[1, 2] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*d3[Sb, Sb]*V[1, 0]*V[1, 2] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*d3[Sb, Sb]*V[1, 0]*V[1, 2] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*d3[Sb, Sb]*V[1, 0]*V[1, 2] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*d3[Sb, Sb]*V[1, 0]*V[1, 2] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sb]*d3[P, P]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*V[1, 0]*V[1, 2] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sb]*d3[P, P]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*V[1, 0]*V[1, 2] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sb]*d3[P, P]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*V[1, 0]*V[1, 2] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sb]*d3[P, P]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*V[1, 0]*V[1, 2] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[P, P]*eps3d[b, P, Sb]*eps3d[P, Sa, Sb]*V[1, 0]*V[1, 2] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[P, P]*eps3d[b, P, Sb]*eps3d[P, Sa, Sb]*V[1, 0]*V[1, 2] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[P, P]*eps3d[b, P, Sb]*eps3d[P, Sa, Sb]*V[1, 0]*V[1, 2] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[P, P]*eps3d[b, P, Sb]*eps3d[P, Sa, Sb]*V[1, 0]*V[1, 2] - 96*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[1, 2] - 96*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[1, 2] - 96*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[1, 2] - 96*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[1, 2] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[b]*V[1, 0]*V[1, 2] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[b]*V[1, 0]*V[1, 2] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[b]*V[1, 0]*V[1, 2] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[b]*V[1, 0]*V[1, 2] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 0]*V[1, 2] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 0]*V[1, 2] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 0]*V[1, 2] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 0]*V[1, 2] - 64*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[1, 2] - 64*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[1, 2] - 64*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[1, 2] - 64*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[1, 2] + 96*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[1, 2] + 96*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[1, 2] + 96*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[1, 2] + 96*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[1, 2] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, Sa]*d3[P, Sb]^2*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[1, 2] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, Sa]*d3[P, Sb]^2*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[1, 2] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, Sa]*d3[P, Sb]^2*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[1, 2] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, Sa]*d3[P, Sb]^2*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[1, 2] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[1, 2] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[1, 2] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[1, 2] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[1, 2] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sb, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[1, 2] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sb, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[1, 2] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sb, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[1, 2] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sb, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[1, 2] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 0]*V[1, 2] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 0]*V[1, 2] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 0]*V[1, 2] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 0]*V[1, 2] + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*eps3d[b, P, Sb]*Pv[P]*V[1, 0]*V[1, 2] + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*eps3d[b, P, Sb]*Pv[P]*V[1, 0]*V[1, 2] + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*eps3d[b, P, Sb]*Pv[P]*V[1, 0]*V[1, 2] + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*eps3d[b, P, Sb]*Pv[P]*V[1, 0]*V[1, 2] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 0]*V[1, 2] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 0]*V[1, 2] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 0]*V[1, 2] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 0]*V[1, 2] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 0]*V[1, 2] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 0]*V[1, 2] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 0]*V[1, 2] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 0]*V[1, 2] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[Sb]*V[1, 0]*V[1, 2] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[Sb]*V[1, 0]*V[1, 2] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[Sb]*V[1, 0]*V[1, 2] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[Sb]*V[1, 0]*V[1, 2] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[Sb]*V[1, 0]*V[1, 2] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[Sb]*V[1, 0]*V[1, 2] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[Sb]*V[1, 0]*V[1, 2] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[Sb]*V[1, 0]*V[1, 2] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*V[1, 1]*V[1, 2] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*V[1, 1]*V[1, 2] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*V[1, 1]*V[1, 2] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*V[1, 1]*V[1, 2] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*V[1, 1]*V[1, 2] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*V[1, 1]*V[1, 2] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*V[1, 1]*V[1, 2] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*V[1, 1]*V[1, 2] + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*V[1, 1]*V[1, 2] + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*V[1, 1]*V[1, 2] + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*V[1, 1]*V[1, 2] + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*V[1, 1]*V[1, 2] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*V[1, 1]*V[1, 2] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*V[1, 1]*V[1, 2] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*V[1, 1]*V[1, 2] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*V[1, 1]*V[1, 2] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 1]*V[1, 2] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 1]*V[1, 2] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 1]*V[1, 2] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 1]*V[1, 2] - 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sb]*d3[P, P]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*V[1, 1]*V[1, 2] - 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sb]*d3[P, P]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*V[1, 1]*V[1, 2] - 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sb]*d3[P, P]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*V[1, 1]*V[1, 2] - 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sb]*d3[P, P]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*V[1, 1]*V[1, 2] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*V[1, 1]*V[1, 2] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*V[1, 1]*V[1, 2] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*V[1, 1]*V[1, 2] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*V[1, 1]*V[1, 2] + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[P, P]*eps3d[b, P, Sb]*eps3d[P, Sa, Sb]*V[1, 1]*V[1, 2] + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[P, P]*eps3d[b, P, Sb]*eps3d[P, Sa, Sb]*V[1, 1]*V[1, 2] + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[P, P]*eps3d[b, P, Sb]*eps3d[P, Sa, Sb]*V[1, 1]*V[1, 2] + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[P, P]*eps3d[b, P, Sb]*eps3d[P, Sa, Sb]*V[1, 1]*V[1, 2] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[b]*V[1, 1]*V[1, 2] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[b]*V[1, 1]*V[1, 2] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[b]*V[1, 1]*V[1, 2] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[b]*V[1, 1]*V[1, 2] - 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[1, 2] - 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[1, 2] - 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[1, 2] - 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[1, 2] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[1, 2] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[1, 2] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[1, 2] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[1, 2] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[b, Sa, Sb]*Pv[b]*V[1, 1]*V[1, 2] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[b, Sa, Sb]*Pv[b]*V[1, 1]*V[1, 2] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[b, Sa, Sb]*Pv[b]*V[1, 1]*V[1, 2] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*eps3d[b, Sa, Sb]*Pv[b]*V[1, 1]*V[1, 2] + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[1, 2] + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[1, 2] + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[1, 2] + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[1, 2] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[1, 2] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[1, 2] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[1, 2] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[1, 2] + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 1]*V[1, 2] + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 1]*V[1, 2] + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 1]*V[1, 2] + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 1]*V[1, 2] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[1, 2] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[1, 2] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[1, 2] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[1, 2] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[1, 2] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[1, 2] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[1, 2] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[1, 2] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[1, 2] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[1, 2] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[1, 2] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[1, 2] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, Sa, Sb]*Pv[P]*V[1, 1]*V[1, 2] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, Sa, Sb]*Pv[P]*V[1, 1]*V[1, 2] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, Sa, Sb]*Pv[P]*V[1, 1]*V[1, 2] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, Sa, Sb]*Pv[P]*V[1, 1]*V[1, 2] + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sb]*eps3d[b, Sa, Sb]*Pv[P]*V[1, 1]*V[1, 2] + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sb]*eps3d[b, Sa, Sb]*Pv[P]*V[1, 1]*V[1, 2] + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sb]*eps3d[b, Sa, Sb]*Pv[P]*V[1, 1]*V[1, 2] + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sb]*eps3d[b, Sa, Sb]*Pv[P]*V[1, 1]*V[1, 2] + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 1]*V[1, 2] + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 1]*V[1, 2] + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 1]*V[1, 2] + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 1]*V[1, 2] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 1]*V[1, 2] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 1]*V[1, 2] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 1]*V[1, 2] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 1]*V[1, 2] - 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sa]*Pv[Sb]*V[1, 1]*V[1, 2] - 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sa]*Pv[Sb]*V[1, 1]*V[1, 2] - 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sa]*Pv[Sb]*V[1, 1]*V[1, 2] - 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sa]*Pv[Sb]*V[1, 1]*V[1, 2] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[Sb]*V[1, 1]*V[1, 2] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[Sb]*V[1, 1]*V[1, 2] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[Sb]*V[1, 1]*V[1, 2] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[Sb]*V[1, 1]*V[1, 2] + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[Sb]*V[1, 1]*V[1, 2] + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[Sb]*V[1, 1]*V[1, 2] + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[Sb]*V[1, 1]*V[1, 2] + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[Sb]*V[1, 1]*V[1, 2] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*eps3d[b, Sa, Sb]*Pv[Sb]*V[1, 1]*V[1, 2] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*eps3d[b, Sa, Sb]*Pv[Sb]*V[1, 1]*V[1, 2] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*eps3d[b, Sa, Sb]*Pv[Sb]*V[1, 1]*V[1, 2] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*eps3d[b, Sa, Sb]*Pv[Sb]*V[1, 1]*V[1, 2] + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*eps3d[P, Sa, Sb]*Pv[Sb]*V[1, 1]*V[1, 2] + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*eps3d[P, Sa, Sb]*Pv[Sb]*V[1, 1]*V[1, 2] + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*eps3d[P, Sa, Sb]*Pv[Sb]*V[1, 1]*V[1, 2] + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*eps3d[P, Sa, Sb]*Pv[Sb]*V[1, 1]*V[1, 2] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*V[0, 2]*V[2, 0] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*V[0, 2]*V[2, 0] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*V[0, 2]*V[2, 0] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*V[0, 2]*V[2, 0] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]*V[0, 2]*V[2, 0] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]*V[0, 2]*V[2, 0] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]*V[0, 2]*V[2, 0] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]*V[0, 2]*V[2, 0] - 48*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, Sa]*d3[P, Sb]*V[0, 2]*V[2, 0] - 48*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, Sa]*d3[P, Sb]*V[0, 2]*V[2, 0] - 48*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, Sa]*d3[P, Sb]*V[0, 2]*V[2, 0] - 48*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, Sa]*d3[P, Sb]*V[0, 2]*V[2, 0] + 24*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, Sb]^2*V[0, 2]*V[2, 0] + 24*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, Sb]^2*V[0, 2]*V[2, 0] + 24*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, Sb]^2*V[0, 2]*V[2, 0] + 24*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, Sb]^2*V[0, 2]*V[2, 0] + 24*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, Sa]*d3[P, Sb]^2*V[0, 2]*V[2, 0] + 24*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, Sa]*d3[P, Sb]^2*V[0, 2]*V[2, 0] + 24*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, Sa]*d3[P, Sb]^2*V[0, 2]*V[2, 0] + 24*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, Sa]*d3[P, Sb]^2*V[0, 2]*V[2, 0] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[Sa, Sb]*V[0, 2]*V[2, 0] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[Sa, Sb]*V[0, 2]*V[2, 0] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[Sa, Sb]*V[0, 2]*V[2, 0] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[Sa, Sb]*V[0, 2]*V[2, 0] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sb]*V[0, 2]*V[2, 0] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sb]*V[0, 2]*V[2, 0] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sb]*V[0, 2]*V[2, 0] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sb]*V[0, 2]*V[2, 0] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[Sb, Sb]*V[0, 2]*V[2, 0] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[Sb, Sb]*V[0, 2]*V[2, 0] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[Sb, Sb]*V[0, 2]*V[2, 0] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[Sb, Sb]*V[0, 2]*V[2, 0] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sb, Sb]*V[0, 2]*V[2, 0] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sb, Sb]*V[0, 2]*V[2, 0] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sb, Sb]*V[0, 2]*V[2, 0] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sb, Sb]*V[0, 2]*V[2, 0] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]^2*V[1, 2]*V[2, 0] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]^2*V[1, 2]*V[2, 0] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]^2*V[1, 2]*V[2, 0] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]^2*V[1, 2]*V[2, 0] + 64*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, Sa]^2*d3[b, Sb]^2*d3[P, P]^2*V[1, 2]*V[2, 0] + 64*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, Sa]^2*d3[b, Sb]^2*d3[P, P]^2*V[1, 2]*V[2, 0] + 64*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, Sa]^2*d3[b, Sb]^2*d3[P, P]^2*V[1, 2]*V[2, 0] + 64*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, Sa]^2*d3[b, Sb]^2*d3[P, P]^2*V[1, 2]*V[2, 0] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*V[1, 2]*V[2, 0] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*V[1, 2]*V[2, 0] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*V[1, 2]*V[2, 0] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*V[1, 2]*V[2, 0] - 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*V[1, 2]*V[2, 0] - 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*V[1, 2]*V[2, 0] - 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*V[1, 2]*V[2, 0] - 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*V[1, 2]*V[2, 0] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*V[1, 2]*V[2, 0] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*V[1, 2]*V[2, 0] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*V[1, 2]*V[2, 0] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*V[1, 2]*V[2, 0] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]^2*V[1, 2]*V[2, 0] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]^2*V[1, 2]*V[2, 0] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]^2*V[1, 2]*V[2, 0] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]^2*V[1, 2]*V[2, 0] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 2]*V[2, 0] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 2]*V[2, 0] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 2]*V[2, 0] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 2]*V[2, 0] + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]^2*V[1, 2]*V[2, 0] + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]^2*V[1, 2]*V[2, 0] + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]^2*V[1, 2]*V[2, 0] + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]^2*V[1, 2]*V[2, 0] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sb]^2*V[1, 2]*V[2, 0] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sb]^2*V[1, 2]*V[2, 0] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sb]^2*V[1, 2]*V[2, 0] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sb]^2*V[1, 2]*V[2, 0] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*V[1, 2]*V[2, 0] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*V[1, 2]*V[2, 0] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*V[1, 2]*V[2, 0] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*V[1, 2]*V[2, 0] + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, Sa]^2*d3[P, Sb]^2*V[1, 2]*V[2, 0] + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, Sa]^2*d3[P, Sb]^2*V[1, 2]*V[2, 0] + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, Sa]^2*d3[P, Sb]^2*V[1, 2]*V[2, 0] + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, Sa]^2*d3[P, Sb]^2*V[1, 2]*V[2, 0] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sb]*V[1, 2]*V[2, 0] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sb]*V[1, 2]*V[2, 0] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sb]*V[1, 2]*V[2, 0] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sb]*V[1, 2]*V[2, 0] - 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sb]*V[1, 2]*V[2, 0] - 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sb]*V[1, 2]*V[2, 0] - 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sb]*V[1, 2]*V[2, 0] - 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sb]*V[1, 2]*V[2, 0] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[Sb, Sb]*V[1, 2]*V[2, 0] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[Sb, Sb]*V[1, 2]*V[2, 0] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[Sb, Sb]*V[1, 2]*V[2, 0] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[Sb, Sb]*V[1, 2]*V[2, 0] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[Sb, Sb]*V[1, 2]*V[2, 0] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[Sb, Sb]*V[1, 2]*V[2, 0] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[Sb, Sb]*V[1, 2]*V[2, 0] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[Sb, Sb]*V[1, 2]*V[2, 0] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*V[1, 2]*V[2, 0] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*V[1, 2]*V[2, 0] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*V[1, 2]*V[2, 0] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*V[1, 2]*V[2, 0] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*d3[Sb, Sb]*V[1, 2]*V[2, 0] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*d3[Sb, Sb]*V[1, 2]*V[2, 0] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*d3[Sb, Sb]*V[1, 2]*V[2, 0] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*d3[Sb, Sb]*V[1, 2]*V[2, 0] + 64*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]^2*eps3d[b, P, Sa]*Pv[b]*V[1, 2]*V[2, 0] + 64*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]^2*eps3d[b, P, Sa]*Pv[b]*V[1, 2]*V[2, 0] + 64*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]^2*eps3d[b, P, Sa]*Pv[b]*V[1, 2]*V[2, 0] + 64*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]^2*eps3d[b, P, Sa]*Pv[b]*V[1, 2]*V[2, 0] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sb]^2*eps3d[b, P, Sa]*Pv[b]*V[1, 2]*V[2, 0] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sb]^2*eps3d[b, P, Sa]*Pv[b]*V[1, 2]*V[2, 0] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sb]^2*eps3d[b, P, Sa]*Pv[b]*V[1, 2]*V[2, 0] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sb]^2*eps3d[b, P, Sa]*Pv[b]*V[1, 2]*V[2, 0] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]^2*d3[Sb, Sb]*eps3d[b, P, Sa]*Pv[b]*V[1, 2]*V[2, 0] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]^2*d3[Sb, Sb]*eps3d[b, P, Sa]*Pv[b]*V[1, 2]*V[2, 0] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]^2*d3[Sb, Sb]*eps3d[b, P, Sa]*Pv[b]*V[1, 2]*V[2, 0] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]^2*d3[Sb, Sb]*eps3d[b, P, Sa]*Pv[b]*V[1, 2]*V[2, 0] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*Pv[P]*V[1, 2]*V[2, 0] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*Pv[P]*V[1, 2]*V[2, 0] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*Pv[P]*V[1, 2]*V[2, 0] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*Pv[P]*V[1, 2]*V[2, 0] + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, Sa]*d3[P, Sb]^2*eps3d[b, P, Sa]*Pv[P]*V[1, 2]*V[2, 0] + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, Sa]*d3[P, Sb]^2*eps3d[b, P, Sa]*Pv[P]*V[1, 2]*V[2, 0] + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, Sa]*d3[P, Sb]^2*eps3d[b, P, Sa]*Pv[P]*V[1, 2]*V[2, 0] + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, Sa]*d3[P, Sb]^2*eps3d[b, P, Sa]*Pv[P]*V[1, 2]*V[2, 0] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sb, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 2]*V[2, 0] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sb, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 2]*V[2, 0] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sb, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 2]*V[2, 0] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sb, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 2]*V[2, 0] - 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, Sa, Sb]*Pv[P]*V[1, 2]*V[2, 0] - 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, Sa, Sb]*Pv[P]*V[1, 2]*V[2, 0] - 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, Sa, Sb]*Pv[P]*V[1, 2]*V[2, 0] - 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, Sa, Sb]*Pv[P]*V[1, 2]*V[2, 0] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 2]*V[2, 0] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 2]*V[2, 0] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 2]*V[2, 0] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 2]*V[2, 0] - 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sa]*Pv[Sb]*V[1, 2]*V[2, 0] - 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sa]*Pv[Sb]*V[1, 2]*V[2, 0] - 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sa]*Pv[Sb]*V[1, 2]*V[2, 0] - 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sa]*Pv[Sb]*V[1, 2]*V[2, 0] + 48*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]^2*V[0, 1]*V[2, 1] + 48*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]^2*V[0, 1]*V[2, 1] + 48*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]^2*V[0, 1]*V[2, 1] + 48*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]^2*V[0, 1]*V[2, 1] + 48*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*V[0, 1]*V[2, 1] + 48*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*V[0, 1]*V[2, 1] + 48*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*V[0, 1]*V[2, 1] + 48*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*V[0, 1]*V[2, 1] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*V[0, 1]*V[2, 1] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*V[0, 1]*V[2, 1] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*V[0, 1]*V[2, 1] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*V[0, 1]*V[2, 1] + 48*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]^2*V[0, 1]*V[2, 1] + 48*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]^2*V[0, 1]*V[2, 1] + 48*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]^2*V[0, 1]*V[2, 1] + 48*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]^2*V[0, 1]*V[2, 1] + 48*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*V[0, 1]*V[2, 1] + 48*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*V[0, 1]*V[2, 1] + 48*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*V[0, 1]*V[2, 1] + 48*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*V[0, 1]*V[2, 1] + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb]*V[0, 1]*V[2, 1] + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb]*V[0, 1]*V[2, 1] + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb]*V[0, 1]*V[2, 1] + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb]*V[0, 1]*V[2, 1] - 56*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[Sb, Sb]*V[0, 1]*V[2, 1] - 56*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[Sb, Sb]*V[0, 1]*V[2, 1] - 56*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[Sb, Sb]*V[0, 1]*V[2, 1] - 56*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[Sb, Sb]*V[0, 1]*V[2, 1] - 56*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*V[0, 1]*V[2, 1] - 56*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*V[0, 1]*V[2, 1] - 56*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*V[0, 1]*V[2, 1] - 56*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*V[0, 1]*V[2, 1] - 48*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*V[0, 1]*V[2, 1] - 48*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*V[0, 1]*V[2, 1] - 48*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*V[0, 1]*V[2, 1] - 48*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*V[0, 1]*V[2, 1] - 48*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[b]*V[0, 1]*V[2, 1] - 48*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[b]*V[0, 1]*V[2, 1] - 48*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[b]*V[0, 1]*V[2, 1] - 48*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[b]*V[0, 1]*V[2, 1] + 48*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sb]*eps3d[b, P, Sb]*Pv[b]*V[0, 1]*V[2, 1] + 48*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sb]*eps3d[b, P, Sb]*Pv[b]*V[0, 1]*V[2, 1] + 48*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sb]*eps3d[b, P, Sb]*Pv[b]*V[0, 1]*V[2, 1] + 48*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sb]*eps3d[b, P, Sb]*Pv[b]*V[0, 1]*V[2, 1] + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[0, 1]*V[2, 1] + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[0, 1]*V[2, 1] + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[0, 1]*V[2, 1] + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[0, 1]*V[2, 1] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[0, 1]*V[2, 1] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[0, 1]*V[2, 1] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[0, 1]*V[2, 1] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[0, 1]*V[2, 1] + 48*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[0, 1]*V[2, 1] + 48*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[0, 1]*V[2, 1] + 48*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[0, 1]*V[2, 1] + 48*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[0, 1]*V[2, 1] - 48*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*eps3d[b, P, Sb]*Pv[P]*V[0, 1]*V[2, 1] - 48*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*eps3d[b, P, Sb]*Pv[P]*V[0, 1]*V[2, 1] - 48*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*eps3d[b, P, Sb]*Pv[P]*V[0, 1]*V[2, 1] - 48*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*eps3d[b, P, Sb]*Pv[P]*V[0, 1]*V[2, 1] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[P]*V[0, 1]*V[2, 1] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[P]*V[0, 1]*V[2, 1] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[P]*V[0, 1]*V[2, 1] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[P]*V[0, 1]*V[2, 1] + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[Sb]*V[0, 1]*V[2, 1] + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[Sb]*V[0, 1]*V[2, 1] + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[Sb]*V[0, 1]*V[2, 1] + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[Sb]*V[0, 1]*V[2, 1] - 48*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[b, P, Sb]*Pv[Sb]*V[0, 1]*V[2, 1] - 48*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[b, P, Sb]*Pv[Sb]*V[0, 1]*V[2, 1] - 48*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[b, P, Sb]*Pv[Sb]*V[0, 1]*V[2, 1] - 48*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[b, P, Sb]*Pv[Sb]*V[0, 1]*V[2, 1] + 48*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[Sb]*V[0, 1]*V[2, 1] + 48*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[Sb]*V[0, 1]*V[2, 1] + 48*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[Sb]*V[0, 1]*V[2, 1] + 48*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[Sb]*V[0, 1]*V[2, 1] - 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*V[0, 2]*V[2, 1] - 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*V[0, 2]*V[2, 1] - 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*V[0, 2]*V[2, 1] - 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*V[0, 2]*V[2, 1] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*V[0, 2]*V[2, 1] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*V[0, 2]*V[2, 1] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*V[0, 2]*V[2, 1] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*V[0, 2]*V[2, 1] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[0, 2]*V[2, 1] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[0, 2]*V[2, 1] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[0, 2]*V[2, 1] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[0, 2]*V[2, 1] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[0, 2]*V[2, 1] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[0, 2]*V[2, 1] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[0, 2]*V[2, 1] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[0, 2]*V[2, 1] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*V[0, 2]*V[2, 1] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*V[0, 2]*V[2, 1] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*V[0, 2]*V[2, 1] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*V[0, 2]*V[2, 1] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb]*V[0, 2]*V[2, 1] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb]*V[0, 2]*V[2, 1] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb]*V[0, 2]*V[2, 1] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb]*V[0, 2]*V[2, 1] - 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, Sa, Sb]*Pv[P]*V[0, 2]*V[2, 1] - 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, Sa, Sb]*Pv[P]*V[0, 2]*V[2, 1] - 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, Sa, Sb]*Pv[P]*V[0, 2]*V[2, 1] - 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, Sa, Sb]*Pv[P]*V[0, 2]*V[2, 1] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[P]*V[0, 2]*V[2, 1] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[P]*V[0, 2]*V[2, 1] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[P]*V[0, 2]*V[2, 1] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[P]*V[0, 2]*V[2, 1] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*V[1, 1]*V[2, 1] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*V[1, 1]*V[2, 1] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*V[1, 1]*V[2, 1] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*V[1, 1]*V[2, 1] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*V[1, 1]*V[2, 1] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*V[1, 1]*V[2, 1] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*V[1, 1]*V[2, 1] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*V[1, 1]*V[2, 1] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 1]*V[2, 1] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 1]*V[2, 1] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 1]*V[2, 1] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 1]*V[2, 1] + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*V[1, 1]*V[2, 1] + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*V[1, 1]*V[2, 1] + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*V[1, 1]*V[2, 1] + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*V[1, 1]*V[2, 1] + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sb]*V[1, 1]*V[2, 1] + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sb]*V[1, 1]*V[2, 1] + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sb]*V[1, 1]*V[2, 1] + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sb]*V[1, 1]*V[2, 1] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sb]*V[1, 1]*V[2, 1] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sb]*V[1, 1]*V[2, 1] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sb]*V[1, 1]*V[2, 1] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sb]*V[1, 1]*V[2, 1] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*V[1, 1]*V[2, 1] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*V[1, 1]*V[2, 1] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*V[1, 1]*V[2, 1] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*V[1, 1]*V[2, 1] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sb]*d3[P, P]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*V[1, 1]*V[2, 1] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sb]*d3[P, P]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*V[1, 1]*V[2, 1] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sb]*d3[P, P]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*V[1, 1]*V[2, 1] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sb]*d3[P, P]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*V[1, 1]*V[2, 1] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*V[1, 1]*V[2, 1] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*V[1, 1]*V[2, 1] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*V[1, 1]*V[2, 1] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*V[1, 1]*V[2, 1] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[P, P]^2*eps3d[b, P, Sb]*eps3d[b, Sa, Sb]*V[1, 1]*V[2, 1] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[P, P]^2*eps3d[b, P, Sb]*eps3d[b, Sa, Sb]*V[1, 1]*V[2, 1] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[P, P]^2*eps3d[b, P, Sb]*eps3d[b, Sa, Sb]*V[1, 1]*V[2, 1] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[P, P]^2*eps3d[b, P, Sb]*eps3d[b, Sa, Sb]*V[1, 1]*V[2, 1] + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[P, P]*eps3d[b, P, Sb]*eps3d[P, Sa, Sb]*V[1, 1]*V[2, 1] + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[P, P]*eps3d[b, P, Sb]*eps3d[P, Sa, Sb]*V[1, 1]*V[2, 1] + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[P, P]*eps3d[b, P, Sb]*eps3d[P, Sa, Sb]*V[1, 1]*V[2, 1] + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[P, P]*eps3d[b, P, Sb]*eps3d[P, Sa, Sb]*V[1, 1]*V[2, 1] + 128*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, Sa]^2*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 128*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, Sa]^2*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 128*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, Sa]^2*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 128*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, Sa]^2*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[2, 1] - 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sb]*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[2, 1] - 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sb]*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[2, 1] - 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sb]*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[2, 1] - 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sb]*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 1]*V[2, 1] + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 1]*V[2, 1] + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 1]*V[2, 1] + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 1]*V[2, 1] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, Sa]^2*d3[P, Sb]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, Sa]^2*d3[P, Sb]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, Sa]^2*d3[P, Sb]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, Sa]^2*d3[P, Sb]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[2, 1] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[2, 1] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[2, 1] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[2, 1] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sb]*eps3d[b, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sb]*eps3d[b, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sb]*eps3d[b, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sb]*eps3d[b, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 1] - 64*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sb]*Pv[Sa]*V[1, 1]*V[2, 1] - 64*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sb]*Pv[Sa]*V[1, 1]*V[2, 1] - 64*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sb]*Pv[Sa]*V[1, 1]*V[2, 1] - 64*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sb]*Pv[Sa]*V[1, 1]*V[2, 1] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*eps3d[P, Sa, Sb]*Pv[Sa]*V[1, 1]*V[2, 1] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*eps3d[P, Sa, Sb]*Pv[Sa]*V[1, 1]*V[2, 1] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*eps3d[P, Sa, Sb]*Pv[Sa]*V[1, 1]*V[2, 1] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*eps3d[P, Sa, Sb]*Pv[Sa]*V[1, 1]*V[2, 1] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sa]*Pv[Sb]*V[1, 1]*V[2, 1] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sa]*Pv[Sb]*V[1, 1]*V[2, 1] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sa]*Pv[Sb]*V[1, 1]*V[2, 1] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sa]*Pv[Sb]*V[1, 1]*V[2, 1] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[Sb]*V[1, 1]*V[2, 1] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[Sb]*V[1, 1]*V[2, 1] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[Sb]*V[1, 1]*V[2, 1] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[Sb]*V[1, 1]*V[2, 1] - 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[b, P, Sb]*Pv[Sb]*V[1, 1]*V[2, 1] - 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[b, P, Sb]*Pv[Sb]*V[1, 1]*V[2, 1] - 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[b, P, Sb]*Pv[Sb]*V[1, 1]*V[2, 1] - 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[b, P, Sb]*Pv[Sb]*V[1, 1]*V[2, 1] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[Sb]*V[1, 1]*V[2, 1] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[Sb]*V[1, 1]*V[2, 1] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[Sb]*V[1, 1]*V[2, 1] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[Sb]*V[1, 1]*V[2, 1] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*eps3d[b, Sa, Sb]*Pv[Sb]*V[1, 1]*V[2, 1] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*eps3d[b, Sa, Sb]*Pv[Sb]*V[1, 1]*V[2, 1] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*eps3d[b, Sa, Sb]*Pv[Sb]*V[1, 1]*V[2, 1] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*eps3d[b, Sa, Sb]*Pv[Sb]*V[1, 1]*V[2, 1] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*eps3d[P, Sa, Sb]*Pv[Sb]*V[1, 1]*V[2, 1] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*eps3d[P, Sa, Sb]*Pv[Sb]*V[1, 1]*V[2, 1] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*eps3d[P, Sa, Sb]*Pv[Sb]*V[1, 1]*V[2, 1] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*eps3d[P, Sa, Sb]*Pv[Sb]*V[1, 1]*V[2, 1] + 96*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]*V[0, 0]*V[2, 2] + 96*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]*V[0, 0]*V[2, 2] + 96*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]*V[0, 0]*V[2, 2] + 96*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]*V[0, 0]*V[2, 2] + 48*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*V[0, 0]*V[2, 2] + 48*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*V[0, 0]*V[2, 2] + 48*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*V[0, 0]*V[2, 2] + 48*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*V[0, 0]*V[2, 2] + 96*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]*V[0, 0]*V[2, 2] + 96*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]*V[0, 0]*V[2, 2] + 96*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]*V[0, 0]*V[2, 2] + 96*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]*V[0, 0]*V[2, 2] + 48*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]*V[0, 0]*V[2, 2] + 48*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]*V[0, 0]*V[2, 2] + 48*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]*V[0, 0]*V[2, 2] + 48*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]*V[0, 0]*V[2, 2] + 192*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sb]*V[0, 0]*V[2, 2] + 192*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sb]*V[0, 0]*V[2, 2] + 192*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sb]*V[0, 0]*V[2, 2] + 192*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sb]*V[0, 0]*V[2, 2] + 144*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, Sa]*d3[P, Sb]*V[0, 0]*V[2, 2] + 144*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, Sa]*d3[P, Sb]*V[0, 0]*V[2, 2] + 144*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, Sa]*d3[P, Sb]*V[0, 0]*V[2, 2] + 144*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, Sa]*d3[P, Sb]*V[0, 0]*V[2, 2] + 72*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, Sb]^2*V[0, 0]*V[2, 2] + 72*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, Sb]^2*V[0, 0]*V[2, 2] + 72*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, Sb]^2*V[0, 0]*V[2, 2] + 72*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, Sb]^2*V[0, 0]*V[2, 2] + 72*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, Sa]*d3[P, Sb]^2*V[0, 0]*V[2, 2] + 72*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, Sa]*d3[P, Sb]^2*V[0, 0]*V[2, 2] + 72*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, Sa]*d3[P, Sb]^2*V[0, 0]*V[2, 2] + 72*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, Sa]*d3[P, Sb]^2*V[0, 0]*V[2, 2] - 48*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[Sa, Sb]*V[0, 0]*V[2, 2] - 48*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[Sa, Sb]*V[0, 0]*V[2, 2] - 48*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[Sa, Sb]*V[0, 0]*V[2, 2] - 48*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[Sa, Sb]*V[0, 0]*V[2, 2] - 48*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sb]*V[0, 0]*V[2, 2] - 48*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sb]*V[0, 0]*V[2, 2] - 48*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sb]*V[0, 0]*V[2, 2] - 48*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sb]*V[0, 0]*V[2, 2] - 24*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[Sb, Sb]*V[0, 0]*V[2, 2] - 24*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[Sb, Sb]*V[0, 0]*V[2, 2] - 24*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[Sb, Sb]*V[0, 0]*V[2, 2] - 24*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[Sb, Sb]*V[0, 0]*V[2, 2] - 24*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sb, Sb]*V[0, 0]*V[2, 2] - 24*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sb, Sb]*V[0, 0]*V[2, 2] - 24*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sb, Sb]*V[0, 0]*V[2, 2] - 24*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sb, Sb]*V[0, 0]*V[2, 2] - 48*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*V[0, 1]*V[2, 2] - 48*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*V[0, 1]*V[2, 2] - 48*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*V[0, 1]*V[2, 2] - 48*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sb]*V[0, 1]*V[2, 2] - 192*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*V[0, 1]*V[2, 2] - 192*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*V[0, 1]*V[2, 2] - 192*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*V[0, 1]*V[2, 2] - 192*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sb]*V[0, 1]*V[2, 2] - 48*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[0, 1]*V[2, 2] - 48*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[0, 1]*V[2, 2] - 48*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[0, 1]*V[2, 2] - 48*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[0, 1]*V[2, 2] - 48*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]^2*V[0, 1]*V[2, 2] - 48*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]^2*V[0, 1]*V[2, 2] - 48*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]^2*V[0, 1]*V[2, 2] - 48*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]^2*V[0, 1]*V[2, 2] - 48*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*V[0, 1]*V[2, 2] - 48*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*V[0, 1]*V[2, 2] - 48*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*V[0, 1]*V[2, 2] - 48*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*V[0, 1]*V[2, 2] + 48*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb]*V[0, 1]*V[2, 2] + 48*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb]*V[0, 1]*V[2, 2] + 48*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb]*V[0, 1]*V[2, 2] + 48*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sb]*V[0, 1]*V[2, 2] + 64*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]*d3[b, Sa]^2*d3[b, Sb]*d3[P, P]^2*V[1, 0]*V[2, 2] + 64*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]*d3[b, Sa]^2*d3[b, Sb]*d3[P, P]^2*V[1, 0]*V[2, 2] + 64*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]*d3[b, Sa]^2*d3[b, Sb]*d3[P, P]^2*V[1, 0]*V[2, 2] + 64*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]*d3[b, Sa]^2*d3[b, Sb]*d3[P, P]^2*V[1, 0]*V[2, 2] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]^2*V[1, 0]*V[2, 2] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]^2*V[1, 0]*V[2, 2] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]^2*V[1, 0]*V[2, 2] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]^2*V[1, 0]*V[2, 2] + 192*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, Sa]^2*d3[b, Sb]^2*d3[P, P]^2*V[1, 0]*V[2, 2] + 192*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, Sa]^2*d3[b, Sb]^2*d3[P, P]^2*V[1, 0]*V[2, 2] + 192*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, Sa]^2*d3[b, Sb]^2*d3[P, P]^2*V[1, 0]*V[2, 2] + 192*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, Sa]^2*d3[b, Sb]^2*d3[P, P]^2*V[1, 0]*V[2, 2] - 48*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[2, 2] - 48*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[2, 2] - 48*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[2, 2] - 48*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[2, 2] - 64*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[2, 2] - 64*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[2, 2] - 64*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[2, 2] - 64*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[2, 2] - 128*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[2, 2] - 128*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[2, 2] - 128*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[2, 2] - 128*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sb]^2*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[2, 2] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]^2*V[1, 0]*V[2, 2] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]^2*V[1, 0]*V[2, 2] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]^2*V[1, 0]*V[2, 2] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]^2*V[1, 0]*V[2, 2] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 0]*V[2, 2] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 0]*V[2, 2] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 0]*V[2, 2] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 0]*V[2, 2] - 48*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 0]*V[2, 2] - 48*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 0]*V[2, 2] - 48*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 0]*V[2, 2] - 48*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 0]*V[2, 2] + 128*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 0]*V[2, 2] + 128*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 0]*V[2, 2] + 128*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 0]*V[2, 2] + 128*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 0]*V[2, 2] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*V[1, 0]*V[2, 2] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*V[1, 0]*V[2, 2] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*V[1, 0]*V[2, 2] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*V[1, 0]*V[2, 2] + 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]^2*V[1, 0]*V[2, 2] + 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]^2*V[1, 0]*V[2, 2] + 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]^2*V[1, 0]*V[2, 2] + 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sb]^2*V[1, 0]*V[2, 2] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sb]^2*V[1, 0]*V[2, 2] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sb]^2*V[1, 0]*V[2, 2] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sb]^2*V[1, 0]*V[2, 2] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sb]^2*V[1, 0]*V[2, 2] - 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*V[1, 0]*V[2, 2] - 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*V[1, 0]*V[2, 2] - 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*V[1, 0]*V[2, 2] - 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]^2*V[1, 0]*V[2, 2] + 24*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, Sa]^2*d3[P, Sb]^2*V[1, 0]*V[2, 2] + 24*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, Sa]^2*d3[P, Sb]^2*V[1, 0]*V[2, 2] + 24*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, Sa]^2*d3[P, Sb]^2*V[1, 0]*V[2, 2] + 24*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, Sa]^2*d3[P, Sb]^2*V[1, 0]*V[2, 2] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sb]*V[1, 0]*V[2, 2] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sb]*V[1, 0]*V[2, 2] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sb]*V[1, 0]*V[2, 2] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sb]*V[1, 0]*V[2, 2] - 64*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sb]*V[1, 0]*V[2, 2] - 64*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sb]*V[1, 0]*V[2, 2] - 64*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sb]*V[1, 0]*V[2, 2] - 64*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sb]*V[1, 0]*V[2, 2] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sb]*V[1, 0]*V[2, 2] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sb]*V[1, 0]*V[2, 2] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sb]*V[1, 0]*V[2, 2] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sb]*V[1, 0]*V[2, 2] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*V[1, 0]*V[2, 2] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*V[1, 0]*V[2, 2] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*V[1, 0]*V[2, 2] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sb]*V[1, 0]*V[2, 2] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[Sb, Sb]*V[1, 0]*V[2, 2] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[Sb, Sb]*V[1, 0]*V[2, 2] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[Sb, Sb]*V[1, 0]*V[2, 2] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[Sb, Sb]*V[1, 0]*V[2, 2] - 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[Sb, Sb]*V[1, 0]*V[2, 2] - 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[Sb, Sb]*V[1, 0]*V[2, 2] - 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[Sb, Sb]*V[1, 0]*V[2, 2] - 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[Sb, Sb]*V[1, 0]*V[2, 2] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*V[1, 0]*V[2, 2] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*V[1, 0]*V[2, 2] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*V[1, 0]*V[2, 2] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sb, Sb]*V[1, 0]*V[2, 2] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*d3[Sb, Sb]*V[1, 0]*V[2, 2] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*d3[Sb, Sb]*V[1, 0]*V[2, 2] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*d3[Sb, Sb]*V[1, 0]*V[2, 2] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*d3[Sb, Sb]*V[1, 0]*V[2, 2] + 192*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]^2*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[2, 2] + 192*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]^2*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[2, 2] + 192*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]^2*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[2, 2] + 192*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, Sa]*d3[b, Sb]^2*d3[P, P]^2*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[2, 2] + 64*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[2, 2] + 64*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[2, 2] + 64*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[2, 2] + 64*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[2, 2] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sb]^2*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[2, 2] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sb]^2*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[2, 2] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sb]^2*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[2, 2] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sb]^2*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[2, 2] - 64*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[2, 2] - 64*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[2, 2] - 64*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[2, 2] - 64*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[2, 2] - 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]^2*d3[Sb, Sb]*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[2, 2] - 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]^2*d3[Sb, Sb]*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[2, 2] - 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]^2*d3[Sb, Sb]*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[2, 2] - 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]^2*d3[Sb, Sb]*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[2, 2] - 64*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[P, Sa, Sb]*Pv[b]*V[1, 0]*V[2, 2] - 64*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[P, Sa, Sb]*Pv[b]*V[1, 0]*V[2, 2] - 64*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[P, Sa, Sb]*Pv[b]*V[1, 0]*V[2, 2] - 64*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[P, Sa, Sb]*Pv[b]*V[1, 0]*V[2, 2] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 0]*V[2, 2] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 0]*V[2, 2] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 0]*V[2, 2] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 0]*V[2, 2] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 0]*V[2, 2] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 0]*V[2, 2] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 0]*V[2, 2] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sb]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 0]*V[2, 2] + 32*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[2, 2] + 32*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[2, 2] + 32*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[2, 2] + 32*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sb]^2*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[2, 2] + 64*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[2, 2] + 64*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[2, 2] + 64*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[2, 2] + 64*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[2, 2] + 24*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, Sa]*d3[P, Sb]^2*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[2, 2] + 24*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, Sa]*d3[P, Sb]^2*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[2, 2] + 24*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, Sa]*d3[P, Sb]^2*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[2, 2] + 24*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, Sa]*d3[P, Sb]^2*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[2, 2] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[2, 2] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[2, 2] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[2, 2] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[2, 2] - 8*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sb, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[2, 2] - 8*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sb, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[2, 2] - 8*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sb, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[2, 2] - 8*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sb, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[2, 2] + 64*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, Sa, Sb]*Pv[P]*V[1, 0]*V[2, 2] + 64*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, Sa, Sb]*Pv[P]*V[1, 0]*V[2, 2] + 64*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, Sa, Sb]*Pv[P]*V[1, 0]*V[2, 2] + 64*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, Sa, Sb]*Pv[P]*V[1, 0]*V[2, 2] + 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, Sa, Sb]*Pv[P]*V[1, 0]*V[2, 2] + 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, Sa, Sb]*Pv[P]*V[1, 0]*V[2, 2] + 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, Sa, Sb]*Pv[P]*V[1, 0]*V[2, 2] + 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, Sa, Sb]*Pv[P]*V[1, 0]*V[2, 2] - 16*Ea^3*Eb^3*ma*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sb]*eps3d[b, Sa, Sb]*Pv[P]*V[1, 0]*V[2, 2] - 16*Ea^2*Eb^3*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sb]*eps3d[b, Sa, Sb]*Pv[P]*V[1, 0]*V[2, 2] - 16*Ea^3*Eb^2*ma*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sb]*eps3d[b, Sa, Sb]*Pv[P]*V[1, 0]*V[2, 2] - 16*Ea^2*Eb^2*ma^2*mb^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sb]*eps3d[b, Sa, Sb]*Pv[P]*V[1, 0]*V[2, 2]))/(ma^3*(Ea + ma)*mb^3*(Eb + mb)*(-1 + \[Sigma])*(1 + \[Sigma])*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^5*d3[P, P]^2));


(* ::Section::Closed:: *)
(*(3, 1)*)


(* ::Subsection::Closed:: *)
(*Impulse \!\(\*SubscriptBox[\(\[CapitalDelta]P\), \(\[Perpendicular]\)]\)*)


\[CapitalDelta]PEik[3,1]=(G^2*(-15*Es^4*ma*mb*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[3, 1, {2}]*d3[b, b]*d3[P, P]^2*d3[P, Sa]^2*(d3[b, b]*(d3[P, Sa]*((ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma]^2) - 3*(Ea*Eb*(-(Es^2*\[Sigma]) + ma*mb*(-1 + \[Sigma]^2)) + Ea*mb*(-(Es^2*\[Sigma]) + ma^2*(-1 + \[Sigma]^2) + ma*mb*(-1 + \[Sigma]^2)) + Eb*ma*(-(Es^2*\[Sigma]) + ma*mb*(-1 + \[Sigma]^2) + mb^2*(-1 + \[Sigma]^2)) + ma*mb*(-(Es^2*\[Sigma]) + ma^2*(-1 + \[Sigma]^2) + ma*mb*(-1 + \[Sigma]^2) + mb^2*(-1 + \[Sigma]^2)))*d3[P, P] - 3*ma*mb*(-1 + \[Sigma]^2)*d3[P, P]^2)*d3[P, Sb]*Pv[b] + ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma]^2)*d3[b, Sb]*Pv[P]) - ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma]^2)*d3[P, P]*(4*d3[Sa, Sb]*Pv[b] + d3[b, Sb]*Pv[Sa])) + ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma]^2)*d3[b, Sa]*(7*d3[b, Sb]*d3[P, P]*Pv[b] + d3[b, b]*(d3[P, Sb]*Pv[P] - d3[P, P]*Pv[Sb]))) - 15*Es^2*ma^3*mb*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[3, 1, {1}]*d3[P, P]*(7*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, b]*d3[b, Sa]^2*d3[P, P]*(d3[P, Sa]*((3*ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma]^2) + (Ea*Eb*(Es^2*\[Sigma] + ma*(mb - mb*\[Sigma]^2)) + Eb*ma*(mb^2 + Es^2*\[Sigma] - mb^2*\[Sigma]^2 + ma*(mb - mb*\[Sigma]^2)) + Ea*mb*(Es^2*\[Sigma] - ma^2*(-1 + \[Sigma]^2) + ma*(mb - mb*\[Sigma]^2)) + ma*mb*(mb^2 + Es^2*\[Sigma] - mb^2*\[Sigma]^2 - ma^2*(-1 + \[Sigma]^2) + ma*(mb - mb*\[Sigma]^2)))*d3[P, P] - ma*mb*(-1 + \[Sigma]^2)*d3[P, P]^2)*d3[P, Sb]*Pv[b] + 3*ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma]^2)*d3[b, Sb]*Pv[P]) - ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma]^2)*d3[P, P]*(4*d3[Sa, Sb]*Pv[b] + 3*d3[b, Sb]*Pv[Sa])) + d3[b, b]^2*(-4*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*d3[P, Sa]*d3[Sa, Sa]*((ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma]^2) + (Ea*Eb*(Es^2*\[Sigma] + ma*(mb - mb*\[Sigma]^2)) + Eb*ma*(mb^2 + Es^2*\[Sigma] - mb^2*\[Sigma]^2 + ma*(mb - mb*\[Sigma]^2)) + Ea*mb*(Es^2*\[Sigma] - ma^2*(-1 + \[Sigma]^2) + ma*(mb - mb*\[Sigma]^2)) + ma*mb*(mb^2 + Es^2*\[Sigma] - mb^2*\[Sigma]^2 - ma^2*(-1 + \[Sigma]^2) + ma*(mb - mb*\[Sigma]^2)))*d3[P, P] - ma*mb*(-1 + \[Sigma]^2)*d3[P, P]^2)*d3[P, Sb]*Pv[b] + ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma]^2)*d3[b, Sb]*Pv[P]) + d3[P, Sa]^3*((3*ma^4*(Ea + ma)*mb^4*(Eb + mb)*(-1 + \[Sigma]^2)^2 + ma^2*mb^2*(Ea*Eb*(Es^2 - ma*mb*(-1 + \[Sigma])) + Ea*mb*(Es^2 - ma*(ma + mb)*(-1 + \[Sigma])) + Eb*ma*(Es^2 - mb*(ma + mb)*(-1 + \[Sigma])) + ma*mb*(Es^2 - (ma^2 + ma*mb + mb^2)*(-1 + \[Sigma])))*(-1 + \[Sigma])*(1 + \[Sigma])^2*d3[P, P] + (3*Ea*Es^2*(Eb*Es^2*\[Sigma] + Es^2*mb*\[Sigma] - ma^2*mb*(-1 + \[Sigma]^2) + Eb*ma*(mb - mb*\[Sigma]^2) + ma*mb*(mb - mb*\[Sigma]^2)) + ma*(-(mb*(-3*Es^4*\[Sigma] + 3*Es^2*(ma^2 + ma*mb + mb^2)*(-1 + \[Sigma]^2) + ma^2*mb^2*(-1 + \[Sigma]^2)^2)) + 3*Eb*Es^2*(mb^2 + Es^2*\[Sigma] - mb^2*\[Sigma]^2 + ma*(mb - mb*\[Sigma]^2))))*d3[P, P]^2 - 3*Es^2*ma*mb*(-1 + \[Sigma]^2)*d3[P, P]^3)*d3[P, Sb]*Pv[b] + ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma]^2)*d3[b, Sb]*(3*ma^2*mb^2*(-1 + \[Sigma]^2) + Es^2*d3[P, P])*Pv[P]) + 4*ma^4*(Ea + ma)*mb^4*(Eb + mb)*(-1 + \[Sigma]^2)^2*d3[P, P]^2*d3[Sa, Sa]*(2*d3[Sa, Sb]*Pv[b] + d3[b, Sb]*Pv[Sa]) - ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma]^2)*d3[P, P]*d3[P, Sa]^2*(4*(ma^2*mb^2*(-1 + \[Sigma]^2) + Es^2*d3[P, P])*d3[Sa, Sb]*Pv[b] + d3[b, Sb]*(3*ma^2*mb^2*(-1 + \[Sigma]^2) + Es^2*d3[P, P])*Pv[Sa])) + 7*ma^4*(Ea + ma)*mb^4*(Eb + mb)*(-1 + \[Sigma]^2)^2*d3[b, Sa]^3*d3[P, P]*(9*d3[b, Sb]*d3[P, P]*Pv[b] + d3[b, b]*(d3[P, Sb]*Pv[P] - d3[P, P]*Pv[Sb])) + ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, b]*d3[b, Sa]*(-7*(Ea + ma)*(Eb + mb)*d3[b, Sb]*d3[P, P]*(-((3*ma^2*mb^2*(-1 + \[Sigma]^2) + Es^2*d3[P, P])*d3[P, Sa]^2) + 4*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*d3[Sa, Sa])*Pv[b] + d3[b, b]*(-2*d3[P, P]*d3[P, Sa]*(4*ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma]^2)*d3[Sa, Sb]*Pv[P] + (3*ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma]^2) + (Ea*Eb*(Es^2*\[Sigma] + ma*(mb - mb*\[Sigma]^2)) + Eb*ma*(mb^2 + Es^2*\[Sigma] - mb^2*\[Sigma]^2 + ma*(mb - mb*\[Sigma]^2)) + Ea*mb*(Es^2*\[Sigma] - ma^2*(-1 + \[Sigma]^2) + ma*(mb - mb*\[Sigma]^2)) + ma*mb*(mb^2 + Es^2*\[Sigma] - mb^2*\[Sigma]^2 - ma^2*(-1 + \[Sigma]^2) + ma*(mb - mb*\[Sigma]^2)))*d3[P, P] - ma*mb*(-1 + \[Sigma]^2)*d3[P, P]^2)*d3[P, Sb]*Pv[Sa]) + d3[P, Sa]^2*((9*ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma]^2) + (Ea*(Eb*Es^2*(1 + 2*\[Sigma]) + Es^2*mb*(1 + 2*\[Sigma]) - 2*Eb*ma*mb*(-1 + \[Sigma]^2) - 2*ma*mb*(ma + mb)*(-1 + \[Sigma]^2)) + ma*(Eb*Es^2*(1 + 2*\[Sigma]) + Es^2*mb*(1 + 2*\[Sigma]) - 2*Eb*mb*(ma + mb)*(-1 + \[Sigma]^2) - 2*mb*(ma^2 + ma*mb + mb^2)*(-1 + \[Sigma]^2)))*d3[P, P] - 2*ma*mb*(-1 + \[Sigma]^2)*d3[P, P]^2)*d3[P, Sb]*Pv[P] - (Ea + ma)*(Eb + mb)*d3[P, P]*(3*ma^2*mb^2*(-1 + \[Sigma]^2) + Es^2*d3[P, P])*Pv[Sb]) + 4*ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma]^2)*d3[P, P]*(-(d3[P, Sb]*d3[Sa, Sa]*Pv[P]) + d3[P, P]*(2*d3[Sa, Sb]*Pv[Sa] + d3[Sa, Sa]*Pv[Sb]))))) + (Ea + ma)*(Eb + mb)*Sqrt[d3[b, b]]*(45*Es^6*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[3, 1, {4}]*d3[b, b]^(3/2)*d3[P, P]^3*d3[P, Sa]^3*d3[P, Sb]*Pv[b] + 15*Es^4*ma^2*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[3, 1, {3}]*Sqrt[d3[b, b]]*d3[P, P]^2*d3[P, Sa]*d3[P, Sb]*(7*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, Sa]^2*d3[P, P]*Pv[b] + d3[b, b]*((ma^2*mb^2*(-1 + \[Sigma]^2) + 3*Es^2*d3[P, P])*d3[P, Sa]^2 - 4*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*d3[Sa, Sa])*Pv[b] + 2*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, b]*d3[b, Sa]*(d3[P, Sa]*Pv[P] - d3[P, P]*Pv[Sa])) + 4*Ea^2*Eb^2*ma^2*Sqrt[-1 + \[Sigma]^2]*(16*d3[b, Sa]*d3[P, P]^2*(cross[b, P]*d3[b, Sa]*(d3[P, Sa]*eps3d[b, P, Sb]*(3*V[1, 0]*V[2, 1] + V[0, 1]*V[3, 0]) + d3[P, Sb]*eps3d[b, P, Sa]*(V[1, 0]*V[2, 1] + 3*V[0, 1]*V[3, 0])) + 2*eps3d[b, P, Sa]*(d3[P, Sa]*eps3d[b, P, Sb]*Pv[b]*(V[1, 0] - 2*V[2, 0])*V[2, 1] + (cross[b, Sa]*d3[b, Sb]*d3[P, P] - d3[P, P]*eps3d[b, Sa, Sb]*Pv[b] + d3[b, Sb]*eps3d[b, P, Sa]*Pv[P])*V[1, 1]*V[3, 0] - d3[P, Sb]*eps3d[b, P, Sa]*Pv[b]*(V[1, 0]*V[2, 1] + (-3*V[0, 1] + V[1, 1])*V[3, 0])) + d3[b, Sa]*(4*eps3d[b, P, Sb]*(cross[b, Sa]*d3[P, P] + eps3d[b, P, Sa]*Pv[P])*V[2, 0]*V[2, 1] + d3[b, Sb]*d3[P, Sa]*Pv[b]*(d3[P, P]*(V[0, 1]*V[3, 0] - V[1, 0]*(V[2, 1] - 18*V[3, 1])) - 18*V[0, 0]*V[3, 1])) + d3[b, Sa]^2*d3[P, Sb]*Pv[b]*(-6*V[0, 0]*V[3, 1] + d3[P, P]*(-(V[1, 0]*V[2, 1]) + 3*V[0, 1]*(V[3, 0] + 2*V[3, 1])))) + d3[b, b]^2*(d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*Pv[Sa]*(-5*(V[1, 1]*V[2, 0] + 3*V[0, 0]*V[3, 1]) + d3[P, P]*(-(V[1, 0]*V[2, 1]) + 5*V[1, 1]*V[2, 1] + 3*V[0, 1]*(3*V[3, 0] + 5*V[3, 1]))) + d3[P, P]*d3[P, Sa]^2*(2*d3[Sa, Sb]*Pv[P]*(d3[P, P]*(2*V[2, 0]*V[2, 1] + V[1, 0]*(V[2, 1] - 15*V[3, 1])) + 5*(V[1, 1]*V[2, 0] + 3*V[0, 0]*V[3, 1])) + d3[P, Sb]*Pv[Sa]*(15*(V[1, 1]*V[2, 0] + 3*V[0, 0]*V[3, 1]) + d3[P, P]*(-5*V[1, 1]*V[2, 1] + 4*V[2, 0]*V[2, 1] - 9*V[0, 1]*V[3, 0] + 3*V[1, 0]*(V[2, 1] - 10*V[3, 1]) - 15*V[0, 1]*V[3, 1]))) - d3[P, Sa]^3*(d3[P, P]*Pv[Sb]*(-5*(V[1, 1]*V[2, 0] + 3*V[0, 0]*V[3, 1]) + d3[P, P]*((V[0, 1] + 3*V[1, 1])*V[3, 0] + V[1, 0]*(V[2, 1] + 15*V[3, 1]))) + d3[P, Sb]*Pv[P]*(20*(V[1, 1]*V[2, 0] + 3*V[0, 0]*V[3, 1]) - d3[P, P]*(-4*V[2, 0]*V[2, 1] + 10*V[0, 1]*V[3, 0] + V[1, 1]*(5*V[2, 1] + 3*V[3, 0]) + 15*V[0, 1]*V[3, 1] + V[1, 0]*(-2*V[2, 1] + 45*V[3, 1])))) + d3[P, P]*d3[P, Sa]*(d3[P, Sb]*d3[Sa, Sa]*Pv[P]*(10*(V[1, 1]*V[2, 0] + 3*V[0, 0]*V[3, 1]) - d3[P, P]*(V[1, 1]*(5*V[2, 1] + 3*V[3, 0]) + 15*V[1, 0]*V[3, 1] + 5*V[0, 1]*(2*V[3, 0] + 3*V[3, 1]))) + d3[P, P]*(2*cross[P, Sa]*eps3d[P, Sa, Sb]*(4*V[1, 0]*V[2, 1] + 2*V[2, 0]*V[2, 1] + (V[0, 1] + V[1, 1])*V[3, 0]) - 2*d3[Sa, Sb]*Pv[Sa]*(d3[P, P]*(2*V[2, 0]*V[2, 1] + V[1, 0]*(V[2, 1] - 15*V[3, 1])) + 5*(V[1, 1]*V[2, 0] + 3*V[0, 0]*V[3, 1])) + d3[Sa, Sa]*Pv[Sb]*(-5*(V[1, 1]*V[2, 0] + 3*V[0, 0]*V[3, 1]) + d3[P, P]*((V[0, 1] + 3*V[1, 1])*V[3, 0] + V[1, 0]*(V[2, 1] + 15*V[3, 1])))))) - 2*d3[b, b]*d3[P, P]*(-2*cross[b, P]*(d3[P, Sa]^2 - d3[P, P]*d3[Sa, Sa])*(d3[P, Sa]*eps3d[b, P, Sb]*(2*V[1, 0]*V[2, 1] + V[0, 1]*V[3, 0]) + d3[P, Sb]*eps3d[b, P, Sa]*(V[1, 0]*V[2, 1] + 2*V[0, 1]*V[3, 0])) + 2*eps3d[b, P, Sa]*(-2*d3[P, P]*Pv[Sa]*(d3[P, P]*eps3d[b, Sa, Sb]*V[1, 1] + d3[P, Sb]*eps3d[b, P, Sa]*(-2*V[0, 1] + V[1, 1]))*V[3, 0] + d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[P]*(-4*V[1, 0]*V[2, 1] + 6*V[2, 0]*V[2, 1] - 3*V[0, 1]*V[3, 0]) + d3[P, Sa]*(d3[P, Sb]*eps3d[b, P, Sa]*Pv[P]*(-4*V[0, 1] + 3*V[1, 1])*V[3, 0] + d3[P, P]*((2*eps3d[b, Sa, Sb]*Pv[P] - eps3d[b, P, Sa]*Pv[Sb])*V[1, 1]*V[3, 0] + eps3d[b, P, Sb]*Pv[Sa]*(4*V[1, 0]*V[2, 1] - 6*V[2, 0]*V[2, 1] + 3*V[0, 1]*V[3, 0]) + eps3d[P, Sa, Sb]*Pv[b]*(2*V[2, 0]*V[2, 1] + (V[0, 1] + V[1, 1])*V[3, 0])))) + d3[b, Sb]*d3[P, Sa]*(4*d3[b, Sa]*d3[P, Sa]*Pv[P]*(d3[P, P]*((-V[0, 1] + V[1, 1])*V[3, 0] + V[1, 0]*(V[2, 1] - 15*V[3, 1])) + 15*V[0, 0]*V[3, 1]) + d3[P, Sa]^2*Pv[b]*(d3[P, P]*(-((V[0, 1] + V[1, 1])*V[3, 0]) + V[1, 0]*(V[2, 1] - 21*V[3, 1])) + 3*(V[1, 1]*V[2, 0] + 7*V[0, 0]*V[3, 1])) + d3[P, P]*(-4*d3[b, Sa]*Pv[Sa]*(d3[P, P]*((-V[0, 1] + V[1, 1])*V[3, 0] + V[1, 0]*(V[2, 1] - 15*V[3, 1])) + 15*V[0, 0]*V[3, 1]) + d3[Sa, Sa]*Pv[b]*(d3[P, P]*((V[0, 1] + V[1, 1])*V[3, 0] - V[1, 0]*(V[2, 1] - 21*V[3, 1])) - 3*(V[1, 1]*V[2, 0] + 7*V[0, 0]*V[3, 1])))) + 2*d3[b, Sa]^2*(30*d3[P, Sa]*d3[P, Sb]*Pv[P]*V[0, 0]*V[3, 1] + d3[P, P]^2*(5*d3[P, Sb]*Pv[Sa]*V[0, 1]*(V[3, 0] + 3*V[3, 1]) + d3[P, Sa]*Pv[Sb]*(2*V[2, 0]*V[2, 1] + (V[0, 1] + 3*V[1, 1])*V[3, 0] + V[1, 0]*(V[2, 1] + 15*V[3, 1]))) - d3[P, P]*(15*d3[P, Sb]*Pv[Sa]*V[0, 0]*V[3, 1] + d3[P, Sa]*(15*Pv[Sb]*V[0, 0]*V[3, 1] + d3[P, Sb]*Pv[P]*(2*V[2, 0]*V[2, 1] + 6*V[0, 1]*V[3, 0] + 3*V[1, 1]*V[3, 0] + 15*V[0, 1]*V[3, 1] + V[1, 0]*(V[2, 1] + 15*V[3, 1]))))) + d3[b, Sa]*(d3[P, Sa]^2*d3[P, Sb]*Pv[b]*(9*(V[1, 1]*V[2, 0] + 7*V[0, 0]*V[3, 1]) + d3[P, P]*(-3*V[1, 1]*V[2, 1] + 4*V[2, 0]*V[2, 1] - 23*V[0, 1]*V[3, 0] + V[1, 0]*(11*V[2, 1] - 42*V[3, 1]) - 21*V[0, 1]*V[3, 1])) - 2*d3[P, P]*d3[P, Sa]*(6*cross[P, Sa]*eps3d[b, P, Sb]*V[1, 0]*V[2, 1] + 4*cross[b, P]*eps3d[P, Sa, Sb]*V[1, 0]*V[2, 1] + 6*cross[P, Sa]*eps3d[b, P, Sb]*V[2, 0]*V[2, 1] - cross[P, Sa]*eps3d[b, P, Sb]*V[0, 1]*V[3, 0] + cross[P, Sb]*eps3d[b, P, Sa]*(-4*V[1, 0]*V[2, 1] + 2*V[2, 0]*V[2, 1] + 5*V[0, 1]*V[3, 0]) + d3[Sa, Sb]*Pv[b]*(d3[P, P]*(2*V[2, 0]*V[2, 1] + V[1, 0]*(V[2, 1] - 21*V[3, 1])) + 3*(V[1, 1]*V[2, 0] + 7*V[0, 0]*V[3, 1]))) + d3[P, P]*(-4*(2*cross[b, Sa]*d3[P, P]*eps3d[P, Sa, Sb]*V[2, 0]*V[2, 1] + cross[P, Sa]*d3[P, P]*eps3d[b, Sa, Sb]*V[1, 1]*V[3, 0] + eps3d[b, P, Sa]*(cross[Sa, Sb]*d3[P, P]*V[1, 1]*V[3, 0] + eps3d[P, Sa, Sb]*Pv[P]*(2*V[2, 0]*V[2, 1] - V[1, 1]*V[3, 0]))) + d3[P, Sb]*(-8*cross[P, Sa]*eps3d[b, P, Sa]*(V[1, 0]*V[2, 1] + (-V[0, 1] + V[1, 1])*V[3, 0]) + d3[Sa, Sa]*Pv[b]*(-3*(V[1, 1]*V[2, 0] + 7*V[0, 0]*V[3, 1]) + d3[P, P]*(-9*V[1, 0]*V[2, 1] + 3*V[1, 1]*V[2, 1] + V[0, 1]*(23*V[3, 0] + 21*V[3, 1])))))))))))/(ma^4*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma])*(1 + \[Sigma])*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^(11/2)*d3[P, P]^3);


(* ::Subsection::Closed:: *)
(*Spin Kick Subscript[\[CapitalDelta]S, a]*)


\[CapitalDelta]SaEik[3,1]=-((G^2*(3*Es^4*ma*mb*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[3, 1, {2}]*d3[b, b]^(3/2)*d3[P, P]*d3[P, Sa]*(ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma]^2)*(4*cross[Sa, Sb]*d3[b, b] + 5*cross[b, Sa]*d3[b, Sb])*d3[P, P]*d3[P, Sa] + cross[P, Sa]*(10*ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma]^2)*d3[b, Sa]*d3[b, Sb]*d3[P, P] + d3[b, b]*(3*(ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma]^2) - 3*(Ea*Eb*(-(Es^2*\[Sigma]) + ma*mb*(-1 + \[Sigma]^2)) + Ea*mb*(-(Es^2*\[Sigma]) + ma^2*(-1 + \[Sigma]^2) + ma*mb*(-1 + \[Sigma]^2)) + Eb*ma*(-(Es^2*\[Sigma]) + ma*mb*(-1 + \[Sigma]^2) + mb^2*(-1 + \[Sigma]^2)) + ma*mb*(-(Es^2*\[Sigma]) + ma^2*(-1 + \[Sigma]^2) + ma*mb*(-1 + \[Sigma]^2) + mb^2*(-1 + \[Sigma]^2)))*d3[P, P] - 3*ma*mb*(-1 + \[Sigma]^2)*d3[P, P]^2)*d3[P, Sa]*d3[P, Sb] - 8*ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma]^2)*d3[P, P]*d3[Sa, Sb]))) - 3*Es^2*ma^3*mb*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[3, 1, {1}]*Sqrt[d3[b, b]]*(-4*ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma]^2)*cross[Sa, Sb]*d3[b, b]*d3[P, P]*(5*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, Sa]^2*d3[P, P] + d3[b, b]*((ma^2*mb^2*(-1 + \[Sigma]^2) + Es^2*d3[P, P])*d3[P, Sa]^2 - 2*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*d3[Sa, Sa])) - 5*ma^2*mb^2*(-1 + \[Sigma]^2)*cross[b, Sa]*d3[P, P]*(21*ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma]^2)*d3[b, Sa]^2*d3[b, Sb]*d3[P, P] + (Ea + ma)*(Eb + mb)*d3[b, b]*d3[b, Sb]*((3*ma^2*mb^2*(-1 + \[Sigma]^2) + Es^2*d3[P, P])*d3[P, Sa]^2 - 4*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*d3[Sa, Sa]) + 2*d3[b, b]*d3[b, Sa]*((3*ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma]^2) + (Ea*Eb*(Es^2*\[Sigma] + ma*(mb - mb*\[Sigma]^2)) + Eb*ma*(mb^2 + Es^2*\[Sigma] - mb^2*\[Sigma]^2 + ma*(mb - mb*\[Sigma]^2)) + Ea*mb*(Es^2*\[Sigma] - ma^2*(-1 + \[Sigma]^2) + ma*(mb - mb*\[Sigma]^2)) + ma*mb*(mb^2 + Es^2*\[Sigma] - mb^2*\[Sigma]^2 - ma^2*(-1 + \[Sigma]^2) + ma*(mb - mb*\[Sigma]^2)))*d3[P, P] - ma*mb*(-1 + \[Sigma]^2)*d3[P, P]^2)*d3[P, Sa]*d3[P, Sb] - 4*ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma]^2)*d3[P, P]*d3[Sa, Sb])) + cross[P, Sa]*d3[b, b]*(-10*ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma]^2)*d3[b, Sa]*d3[b, Sb]*d3[P, P]*(3*ma^2*mb^2*(-1 + \[Sigma]^2) + Es^2*d3[P, P])*d3[P, Sa] - 5*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, Sa]^2*d3[P, P]*(3*ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma]^2) + (Ea*Eb*(Es^2*\[Sigma] + ma*(mb - mb*\[Sigma]^2)) + Eb*ma*(mb^2 + Es^2*\[Sigma] - mb^2*\[Sigma]^2 + ma*(mb - mb*\[Sigma]^2)) + Ea*mb*(Es^2*\[Sigma] - ma^2*(-1 + \[Sigma]^2) + ma*(mb - mb*\[Sigma]^2)) + ma*mb*(mb^2 + Es^2*\[Sigma] - mb^2*\[Sigma]^2 - ma^2*(-1 + \[Sigma]^2) + ma*(mb - mb*\[Sigma]^2)))*d3[P, P] - ma*mb*(-1 + \[Sigma]^2)*d3[P, P]^2)*d3[P, Sb] + d3[b, b]*(-3*(3*ma^4*(Ea + ma)*mb^4*(Eb + mb)*(-1 + \[Sigma]^2)^2 + ma^2*mb^2*(Ea*Eb*(Es^2 - ma*mb*(-1 + \[Sigma])) + Ea*mb*(Es^2 - ma*(ma + mb)*(-1 + \[Sigma])) + Eb*ma*(Es^2 - mb*(ma + mb)*(-1 + \[Sigma])) + ma*mb*(Es^2 - (ma^2 + ma*mb + mb^2)*(-1 + \[Sigma])))*(-1 + \[Sigma])*(1 + \[Sigma])^2*d3[P, P] + (3*Ea*Es^2*(Eb*Es^2*\[Sigma] + Es^2*mb*\[Sigma] - ma^2*mb*(-1 + \[Sigma]^2) + Eb*ma*(mb - mb*\[Sigma]^2) + ma*mb*(mb - mb*\[Sigma]^2)) + ma*(-(mb*(-3*Es^4*\[Sigma] + 3*Es^2*(ma^2 + ma*mb + mb^2)*(-1 + \[Sigma]^2) + ma^2*mb^2*(-1 + \[Sigma]^2)^2)) + 3*Eb*Es^2*(mb^2 + Es^2*\[Sigma] - mb^2*\[Sigma]^2 + ma*(mb - mb*\[Sigma]^2))))*d3[P, P]^2 - 3*Es^2*ma*mb*(-1 + \[Sigma]^2)*d3[P, P]^3)*d3[P, Sa]^2*d3[P, Sb] + 4*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*(ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma]^2) + (Ea*Eb*(Es^2*\[Sigma] + ma*(mb - mb*\[Sigma]^2)) + Eb*ma*(mb^2 + Es^2*\[Sigma] - mb^2*\[Sigma]^2 + ma*(mb - mb*\[Sigma]^2)) + Ea*mb*(Es^2*\[Sigma] - ma^2*(-1 + \[Sigma]^2) + ma*(mb - mb*\[Sigma]^2)) + ma*mb*(mb^2 + Es^2*\[Sigma] - mb^2*\[Sigma]^2 - ma^2*(-1 + \[Sigma]^2) + ma*(mb - mb*\[Sigma]^2)))*d3[P, P] - ma*mb*(-1 + \[Sigma]^2)*d3[P, P]^2)*d3[P, Sb]*d3[Sa, Sa] + 8*ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma]^2)*d3[P, P]*(ma^2*mb^2*(-1 + \[Sigma]^2) + Es^2*d3[P, P])*d3[P, Sa]*d3[Sa, Sb]))) - (Ea + ma)*(Eb + mb)*(27*Es^6*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[3, 1, {4}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2*d3[P, Sb] + 3*Es^4*ma^2*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[3, 1, {3}]*d3[b, b]^(3/2)*d3[P, P]*d3[P, Sb]*(10*ma^2*mb^2*(-1 + \[Sigma]^2)*cross[b, Sa]*d3[b, Sa]*d3[P, P]*d3[P, Sa] + cross[P, Sa]*(5*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, Sa]^2*d3[P, P] + d3[b, b]*(3*(ma^2*mb^2*(-1 + \[Sigma]^2) + 3*Es^2*d3[P, P])*d3[P, Sa]^2 - 4*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*d3[Sa, Sa]))) - 4*Ea^2*Eb^2*ma^2*Sqrt[-1 + \[Sigma]^2]*(9*cross[b, Sa]*d3[b, b]^2*d3[P, Sa]^2*d3[P, Sb]*V[1, 1]*V[2, 0] - 3*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sa]*V[1, 1]*V[2, 0] - 6*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*V[1, 1]*V[2, 0] + 8*cross[b, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[2, 1] - 4*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]^2*V[1, 0]*V[2, 1] + 8*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 0]*V[2, 1] + 3*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*V[1, 0]*V[2, 1] + 2*cross[b, P]*d3[b, b]^2*d3[P, Sa]^3*d3[P, Sb]*V[1, 0]*V[2, 1] - cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*V[1, 0]*V[2, 1] - 2*cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sa]*V[1, 0]*V[2, 1] - 2*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sb]*V[1, 0]*V[2, 1] - 8*cross[b, Sa]*d3[b, b]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*V[1, 0]*V[2, 1] - 8*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[2, 1] + 8*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[b]*V[1, 0]*V[2, 1] - 2*d3[b, b]^2*d3[P, Sa]^2*d3[P, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[2, 1] + 2*d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sa]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[2, 1] - 4*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[2, 1] - 8*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 0]*V[2, 1] + 4*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 0]*V[2, 1] - 4*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 0]*V[2, 1] - 4*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[Sa]*V[1, 0]*V[2, 1] + 4*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sa]*Pv[Sb]*V[1, 0]*V[2, 1] - 4*cross[b, Sb]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sa]*V[1, 1]*V[2, 1] - 2*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]^2*V[1, 1]*V[2, 1] + 4*cross[b, Sa]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]*V[1, 1]*V[2, 1] - 3*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*V[1, 1]*V[2, 1] + 3*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*V[1, 1]*V[2, 1] - 4*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[b, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 1] - 2*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 1] - 8*cross[b, Sb]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sa]*V[2, 0]*V[2, 1] - 4*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]^2*V[2, 0]*V[2, 1] + 4*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*V[2, 0]*V[2, 1] + 8*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[Sa, Sb]*V[2, 0]*V[2, 1] - 4*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sb]*V[2, 0]*V[2, 1] + 24*cross[b, Sa]*d3[b, b]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*V[2, 0]*V[2, 1] + 64*d3[b, Sa]^3*d3[P, P]^2*eps3d[b, P, Sb]*Pv[b]*V[2, 0]*V[2, 1] + 24*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[b]*V[2, 0]*V[2, 1] + 16*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[P, Sa, Sb]*Pv[b]*V[2, 0]*V[2, 1] + 4*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[P, Sa, Sb]*Pv[b]*V[2, 0]*V[2, 1] + 4*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[2, 0]*V[2, 1] + 24*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[2, 0]*V[2, 1] + 8*d3[b, b]^2*d3[P, Sa]^3*eps3d[b, P, Sb]*Pv[P]*V[2, 0]*V[2, 1] + 8*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[b, Sa, Sb]*Pv[P]*V[2, 0]*V[2, 1] + 8*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*eps3d[P, Sa, Sb]*Pv[P]*V[2, 0]*V[2, 1] - 64*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[b, P, Sb]*Pv[Sa]*V[2, 0]*V[2, 1] - 8*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[Sa]*V[2, 0]*V[2, 1] - 16*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*eps3d[P, Sa, Sb]*Pv[Sa]*V[2, 0]*V[2, 1] + 8*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[b, P, Sa]*Pv[Sb]*V[2, 0]*V[2, 1] - 4*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sa]*Pv[Sb]*V[2, 0]*V[2, 1] - 8*cross[b, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*V[0, 1]*V[3, 0] - 20*cross[b, Sa]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]*V[0, 1]*V[3, 0] + 8*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[0, 1]*V[3, 0] - 9*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*V[0, 1]*V[3, 0] + 2*cross[b, P]*d3[b, b]^2*d3[P, Sa]^3*d3[P, Sb]*V[0, 1]*V[3, 0] + 9*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*V[0, 1]*V[3, 0] - 2*cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sa]*V[0, 1]*V[3, 0] - 16*cross[b, Sa]*d3[b, b]*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sa]^2*V[0, 1]*V[3, 0] - 4*cross[b, Sa]*d3[b, b]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*V[0, 1]*V[3, 0] + 32*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[b]*V[0, 1]*V[3, 0] + 4*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[b]*V[0, 1]*V[3, 0] - 2*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[P, Sa, Sb]*Pv[b]*V[0, 1]*V[3, 0] - 40*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[P]*V[0, 1]*V[3, 0] - 2*d3[b, b]^2*d3[P, Sa]^2*d3[P, Sb]*eps3d[b, P, Sa]*Pv[P]*V[0, 1]*V[3, 0] + 2*d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sa]*eps3d[b, P, Sa]*Pv[P]*V[0, 1]*V[3, 0] + 2*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[0, 1]*V[3, 0] - 4*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[0, 1]*V[3, 0] + 2*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*eps3d[P, Sa, Sb]*Pv[P]*V[0, 1]*V[3, 0] - 2*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sa]*Pv[Sb]*V[0, 1]*V[3, 0] + 4*cross[P, Sb]*d3[b, b]*d3[b, Sa]^3*d3[P, P]^2*V[1, 1]*V[3, 0] + 8*cross[b, P]*d3[b, Sa]^3*d3[b, Sb]*d3[P, P]^2*V[1, 1]*V[3, 0] - 4*cross[b, Sb]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sa]*V[1, 1]*V[3, 0] + 8*cross[b, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*V[1, 1]*V[3, 0] + cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]^2*V[1, 1]*V[3, 0] + 2*cross[b, P]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*V[1, 1]*V[3, 0] - cross[b, Sb]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^3*V[1, 1]*V[3, 0] + 4*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 1]*V[3, 0] + cross[b, P]*d3[b, b]^2*d3[P, Sa]^3*d3[P, Sb]*V[1, 1]*V[3, 0] - cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sa]*V[1, 1]*V[3, 0] - 2*cross[b, P]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sa]*V[1, 1]*V[3, 0] + cross[b, Sb]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sa]*V[1, 1]*V[3, 0] - cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sa]*V[1, 1]*V[3, 0] + 8*cross[b, Sa]*d3[b, b]*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sa]^2*V[1, 1]*V[3, 0] + 8*cross[b, Sa]*d3[b, b]*d3[P, P]^2*eps3d[b, P, Sa]*eps3d[b, Sa, Sb]*V[1, 1]*V[3, 0] + 40*d3[b, Sa]^2*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sa]*Pv[b]*V[1, 1]*V[3, 0] + 10*d3[b, b]*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sa]*Pv[b]*V[1, 1]*V[3, 0] - 2*d3[b, b]*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sa]*eps3d[b, P, Sa]*Pv[b]*V[1, 1]*V[3, 0] - 8*d3[b, b]*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[b]*V[1, 1]*V[3, 0] - 8*d3[b, b]*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*eps3d[b, Sa, Sb]*Pv[b]*V[1, 1]*V[3, 0] - 4*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[3, 0] - 3*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[3, 0] + d3[b, b]^2*d3[P, P]^2*d3[Sa, Sa]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[3, 0] + 20*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 1]*V[3, 0] + 5*d3[b, b]^2*d3[P, Sa]^2*d3[P, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 1]*V[3, 0] - d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sa]*eps3d[b, P, Sa]*Pv[P]*V[1, 1]*V[3, 0] - 2*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 1]*V[3, 0] + 12*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[b, Sa, Sb]*Pv[P]*V[1, 1]*V[3, 0] + d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[b, Sa, Sb]*Pv[P]*V[1, 1]*V[3, 0] - d3[b, b]^2*d3[P, P]^2*d3[Sa, Sa]*eps3d[b, Sa, Sb]*Pv[P]*V[1, 1]*V[3, 0] + 2*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 1]*V[3, 0] - 16*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sa]*Pv[Sa]*V[1, 1]*V[3, 0] - 8*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[b, P, Sa]*Pv[Sb]*V[1, 1]*V[3, 0] - 2*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sa]*Pv[Sb]*V[1, 1]*V[3, 0] + 72*cross[b, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*V[0, 0]*V[3, 1] + 36*cross[b, Sa]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sb]*V[0, 0]*V[3, 1] + 27*cross[b, Sa]*d3[b, b]^2*d3[P, Sa]^2*d3[P, Sb]*V[0, 0]*V[3, 1] - 9*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sa]*V[0, 0]*V[3, 1] - 18*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*V[0, 0]*V[3, 1] - 36*cross[b, Sa]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]*V[0, 1]*V[3, 1] - 9*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*V[0, 1]*V[3, 1] + 9*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*V[0, 1]*V[3, 1] + 12*cross[P, Sb]*d3[b, b]*d3[b, Sa]^3*d3[P, P]^2*V[1, 0]*V[3, 1] + 72*cross[b, P]*d3[b, Sa]^3*d3[b, Sb]*d3[P, P]^2*V[1, 0]*V[3, 1] - 12*cross[b, Sb]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[3, 1] - 96*cross[b, Sa]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[3, 1] + 3*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]^2*V[1, 0]*V[3, 1] + 36*cross[b, P]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*V[1, 0]*V[3, 1] - 3*cross[b, Sb]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^3*V[1, 0]*V[3, 1] + 36*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 0]*V[3, 1] - 24*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*V[1, 0]*V[3, 1] + 9*cross[b, P]*d3[b, b]^2*d3[P, Sa]^3*d3[P, Sb]*V[1, 0]*V[3, 1] - 3*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sa]*V[1, 0]*V[3, 1] - 12*cross[b, P]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sa]*V[1, 0]*V[3, 1] + 3*cross[b, Sb]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sa]*V[1, 0]*V[3, 1] - 3*cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sa]*V[1, 0]*V[3, 1] - 24*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[Sa, Sb]*V[1, 0]*V[3, 1] + 24*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sb]*V[1, 0]*V[3, 1] - 6*cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*d3[Sa, Sb]*V[1, 0]*V[3, 1] + 72*d3[b, Sa]^2*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[3, 1] + 12*d3[b, b]*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[3, 1] + 24*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[3, 1] - 12*d3[b, b]*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sa]*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[3, 1] - 24*d3[b, b]*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[3, 1] - 12*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[P, Sa, Sb]*Pv[b]*V[1, 0]*V[3, 1] - 3*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[P, Sa, Sb]*Pv[b]*V[1, 0]*V[3, 1] + 3*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sa]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 0]*V[3, 1] + 24*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[3, 1] + 12*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[3, 1] + 9*d3[b, b]^2*d3[P, Sa]^2*d3[P, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[3, 1] - 3*d3[b, b]^2*d3[P, P]*d3[P, Sb]*d3[Sa, Sa]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[3, 1] - 6*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[3, 1] + 12*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[b, Sa, Sb]*Pv[P]*V[1, 0]*V[3, 1] + 3*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[b, Sa, Sb]*Pv[P]*V[1, 0]*V[3, 1] - 3*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sa]*eps3d[b, Sa, Sb]*Pv[P]*V[1, 0]*V[3, 1] + 2*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*(-(V[1, 1]*V[2, 0]) + d3[P, P]*(V[1, 1]*V[2, 1] + V[1, 0]*(V[2, 1] - 9*V[3, 1])) + 9*V[0, 0]*V[3, 1]) + cross[P, Sa]*d3[b, b]*(-4*d3[P, P]*(d3[b, Sb]*eps3d[b, P, Sa]^2*V[1, 1]*V[3, 0] + d3[b, Sa]*eps3d[b, P, Sa]*eps3d[b, P, Sb]*(-2*V[1, 0]*V[2, 1] + 6*V[2, 0]*V[2, 1] + V[0, 1]*V[3, 0]) + d3[b, Sa]^2*d3[b, Sb]*(d3[P, P]*(V[0, 1]*V[3, 0] + V[1, 0]*(V[2, 1] - 6*V[3, 1])) - 9*V[0, 0]*V[3, 1])) + d3[b, b]*(d3[b, Sb]*(d3[P, P]*d3[Sa, Sa]*(V[1, 1]*V[2, 0] + d3[P, P]*(V[1, 0]*V[2, 1] + V[0, 1]*V[3, 0]) - 9*V[0, 0]*V[3, 1]) + d3[P, Sa]^2*(-3*V[1, 1]*V[2, 0] + d3[P, P]*((-3*V[0, 1] + 2*V[1, 1])*V[3, 0] + V[1, 0]*(V[2, 1] - 18*V[3, 1])) + 27*V[0, 0]*V[3, 1])) - 2*(d3[P, P]*eps3d[b, P, Sa]*eps3d[P, Sa, Sb]*(2*V[2, 0]*V[2, 1] - (V[0, 1] + V[1, 1])*V[3, 0]) + d3[b, Sa]*(d3[P, P]*d3[Sa, Sb]*(-(V[1, 1]*V[2, 0]) + 9*V[0, 0]*V[3, 1] + d3[P, P]*(-2*V[2, 0]*V[2, 1] + V[1, 0]*(V[2, 1] + 3*V[3, 1]))) + d3[P, Sa]*d3[P, Sb]*(3*(V[1, 1]*V[2, 0] - 9*V[0, 0]*V[3, 1]) + d3[P, P]*(-2*V[1, 1]*V[2, 1] + 2*V[2, 0]*V[2, 1] + 7*V[0, 1]*V[3, 0] + 9*V[0, 1]*V[3, 1] + V[1, 0]*(-5*V[2, 1] + 6*V[3, 1])))))))))))/(ma^4*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma])*(1 + \[Sigma])*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^5*d3[P, P]^2));


(* ::Subsection::Closed:: *)
(*Spin Kick Subscript[\[CapitalDelta]S, b]*)


\[CapitalDelta]SbEik[3,1]=-((G^2*(-12*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*A[3, 1, {2}]*cross[Sa, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2 - 12*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*A[3, 1, {2}]*cross[Sa, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2 - 12*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*A[3, 1, {2}]*cross[Sa, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2 - 12*Es^4*ma^4*mb^4*Pi*\[Xi]*A[3, 1, {2}]*cross[Sa, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2 + 24*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*\[Sigma]^2*A[3, 1, {2}]*cross[Sa, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2 + 24*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^2*A[3, 1, {2}]*cross[Sa, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2 + 24*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*\[Sigma]^2*A[3, 1, {2}]*cross[Sa, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2 + 24*Es^4*ma^4*mb^4*Pi*\[Xi]*\[Sigma]^2*A[3, 1, {2}]*cross[Sa, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2 - 12*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*\[Sigma]^4*A[3, 1, {2}]*cross[Sa, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2 - 12*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^4*A[3, 1, {2}]*cross[Sa, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2 - 12*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*\[Sigma]^4*A[3, 1, {2}]*cross[Sa, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2 - 12*Es^4*ma^4*mb^4*Pi*\[Xi]*\[Sigma]^4*A[3, 1, {2}]*cross[Sa, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^2 + 15*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*A[3, 1, {2}]*cross[b, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]^2 + 15*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*A[3, 1, {2}]*cross[b, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]^2 + 15*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*A[3, 1, {2}]*cross[b, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]^2 + 15*Es^4*ma^4*mb^4*Pi*\[Xi]*A[3, 1, {2}]*cross[b, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]^2 - 30*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*\[Sigma]^2*A[3, 1, {2}]*cross[b, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]^2 - 30*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^2*A[3, 1, {2}]*cross[b, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]^2 - 30*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*\[Sigma]^2*A[3, 1, {2}]*cross[b, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]^2 - 30*Es^4*ma^4*mb^4*Pi*\[Xi]*\[Sigma]^2*A[3, 1, {2}]*cross[b, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]^2 + 15*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*\[Sigma]^4*A[3, 1, {2}]*cross[b, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]^2 + 15*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^4*A[3, 1, {2}]*cross[b, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]^2 + 15*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*\[Sigma]^4*A[3, 1, {2}]*cross[b, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]^2 + 15*Es^4*ma^4*mb^4*Pi*\[Xi]*\[Sigma]^4*A[3, 1, {2}]*cross[b, Sb]*d3[b, b]^(3/2)*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]^2 + 3*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^3 + 3*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^3 + 3*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^3 + 3*Es^4*ma^4*mb^4*Pi*\[Xi]*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^3 - 6*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*\[Sigma]^2*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^3 - 6*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^2*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^3 - 6*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*\[Sigma]^2*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^3 - 6*Es^4*ma^4*mb^4*Pi*\[Xi]*\[Sigma]^2*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^3 + 3*Ea*Eb*Es^4*ma^3*mb^3*Pi*\[Xi]*\[Sigma]^4*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^3 + 3*Eb*Es^4*ma^4*mb^3*Pi*\[Xi]*\[Sigma]^4*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^3 + 3*Ea*Es^4*ma^3*mb^4*Pi*\[Xi]*\[Sigma]^4*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^3 + 3*Es^4*ma^4*mb^4*Pi*\[Xi]*\[Sigma]^4*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]*d3[P, Sa]^3 - 9*Ea*Eb*Es^4*ma^2*mb^2*Pi*\[Xi]*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 - 9*Ea*Es^4*ma^3*mb^2*Pi*\[Xi]*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 - 9*Eb*Es^4*ma^3*mb^2*Pi*\[Xi]*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 - 9*Es^4*ma^4*mb^2*Pi*\[Xi]*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 - 9*Ea*Es^4*ma^2*mb^3*Pi*\[Xi]*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 - 9*Eb*Es^4*ma^2*mb^3*Pi*\[Xi]*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 - 9*Es^4*ma^3*mb^3*Pi*\[Xi]*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 - 9*Es^4*ma^2*mb^4*Pi*\[Xi]*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 - 9*Ea*Eb*Es^6*ma*mb*Pi*\[Xi]*\[Sigma]*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 - 9*Eb*Es^6*ma^2*mb*Pi*\[Xi]*\[Sigma]*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 - 9*Ea*Es^6*ma*mb^2*Pi*\[Xi]*\[Sigma]*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 - 9*Es^6*ma^2*mb^2*Pi*\[Xi]*\[Sigma]*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 + 18*Ea*Eb*Es^4*ma^2*mb^2*Pi*\[Xi]*\[Sigma]^2*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 + 18*Ea*Es^4*ma^3*mb^2*Pi*\[Xi]*\[Sigma]^2*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 + 18*Eb*Es^4*ma^3*mb^2*Pi*\[Xi]*\[Sigma]^2*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 + 18*Es^4*ma^4*mb^2*Pi*\[Xi]*\[Sigma]^2*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 + 18*Ea*Es^4*ma^2*mb^3*Pi*\[Xi]*\[Sigma]^2*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 + 18*Eb*Es^4*ma^2*mb^3*Pi*\[Xi]*\[Sigma]^2*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 + 18*Es^4*ma^3*mb^3*Pi*\[Xi]*\[Sigma]^2*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 + 18*Es^4*ma^2*mb^4*Pi*\[Xi]*\[Sigma]^2*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 + 9*Ea*Eb*Es^6*ma*mb*Pi*\[Xi]*\[Sigma]^3*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 + 9*Eb*Es^6*ma^2*mb*Pi*\[Xi]*\[Sigma]^3*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 + 9*Ea*Es^6*ma*mb^2*Pi*\[Xi]*\[Sigma]^3*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 + 9*Es^6*ma^2*mb^2*Pi*\[Xi]*\[Sigma]^3*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 - 9*Ea*Eb*Es^4*ma^2*mb^2*Pi*\[Xi]*\[Sigma]^4*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 - 9*Ea*Es^4*ma^3*mb^2*Pi*\[Xi]*\[Sigma]^4*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 - 9*Eb*Es^4*ma^3*mb^2*Pi*\[Xi]*\[Sigma]^4*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 - 9*Es^4*ma^4*mb^2*Pi*\[Xi]*\[Sigma]^4*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 - 9*Ea*Es^4*ma^2*mb^3*Pi*\[Xi]*\[Sigma]^4*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 - 9*Eb*Es^4*ma^2*mb^3*Pi*\[Xi]*\[Sigma]^4*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 - 9*Es^4*ma^3*mb^3*Pi*\[Xi]*\[Sigma]^4*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 - 9*Es^4*ma^2*mb^4*Pi*\[Xi]*\[Sigma]^4*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 + 9*Ea*Eb*Es^6*Pi*\[Xi]*A[3, 1, {4}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 + 9*Eb*Es^6*ma*Pi*\[Xi]*A[3, 1, {4}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 + 9*Ea*Es^6*mb*Pi*\[Xi]*A[3, 1, {4}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 + 9*Es^6*ma*mb*Pi*\[Xi]*A[3, 1, {4}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 - 9*Ea*Eb*Es^6*Pi*\[Xi]*\[Sigma]^2*A[3, 1, {4}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 - 9*Eb*Es^6*ma*Pi*\[Xi]*\[Sigma]^2*A[3, 1, {4}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 - 9*Ea*Es^6*mb*Pi*\[Xi]*\[Sigma]^2*A[3, 1, {4}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 - 9*Es^6*ma*mb*Pi*\[Xi]*\[Sigma]^2*A[3, 1, {4}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 - 9*Es^4*ma^2*mb^2*Pi*\[Xi]*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sa]^3 + 18*Es^4*ma^2*mb^2*Pi*\[Xi]*\[Sigma]^2*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sa]^3 - 9*Es^4*ma^2*mb^2*Pi*\[Xi]*\[Sigma]^4*A[3, 1, {2}]*cross[P, Sb]*d3[b, b]^(5/2)*d3[P, P]^3*d3[P, Sa]^3 - 3*Es^4*ma^2*(Ea + ma)*(Eb + mb)*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[3, 1, {3}]*cross[P, Sb]*d3[b, b]^(3/2)*d3[P, P]*d3[P, Sa]*(5*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, Sa]^2*d3[P, P] + d3[b, b]*((ma^2*mb^2*(-1 + \[Sigma]^2) + 3*Es^2*d3[P, P])*d3[P, Sa]^2 - 4*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*d3[Sa, Sa])) + 3*Es^2*ma^3*mb*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[3, 1, {1}]*Sqrt[d3[b, b]]*(5*ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma]^2)*cross[b, Sb]*d3[b, Sa]*d3[P, P]*(7*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, Sa]^2*d3[P, P] + d3[b, b]*((3*ma^2*mb^2*(-1 + \[Sigma]^2) + Es^2*d3[P, P])*d3[P, Sa]^2 - 4*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*d3[Sa, Sa])) - 4*ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma]^2)*cross[Sa, Sb]*d3[b, b]*d3[P, P]*(5*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, Sa]^2*d3[P, P] + d3[b, b]*((ma^2*mb^2*(-1 + \[Sigma]^2) + Es^2*d3[P, P])*d3[P, Sa]^2 - 2*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*d3[Sa, Sa])) + cross[P, Sb]*d3[b, b]*d3[P, Sa]*(5*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, Sa]^2*d3[P, P]*(3*ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma]^2) + (Ea*Eb*(Es^2*\[Sigma] + ma*(mb - mb*\[Sigma]^2)) + Eb*ma*(mb^2 + Es^2*\[Sigma] - mb^2*\[Sigma]^2 + ma*(mb - mb*\[Sigma]^2)) + Ea*mb*(Es^2*\[Sigma] - ma^2*(-1 + \[Sigma]^2) + ma*(mb - mb*\[Sigma]^2)) + ma*mb*(mb^2 + Es^2*\[Sigma] - mb^2*\[Sigma]^2 - ma^2*(-1 + \[Sigma]^2) + ma*(mb - mb*\[Sigma]^2)))*d3[P, P] - ma*mb*(-1 + \[Sigma]^2)*d3[P, P]^2) + d3[b, b]*((3*ma^4*(Ea + ma)*mb^4*(Eb + mb)*(-1 + \[Sigma]^2)^2 + ma^2*mb^2*(Ea*Eb*(Es^2 - ma*mb*(-1 + \[Sigma])) + Ea*mb*(Es^2 - ma*(ma + mb)*(-1 + \[Sigma])) + Eb*ma*(Es^2 - mb*(ma + mb)*(-1 + \[Sigma])) + ma*mb*(Es^2 - (ma^2 + ma*mb + mb^2)*(-1 + \[Sigma])))*(-1 + \[Sigma])*(1 + \[Sigma])^2*d3[P, P] + (3*Ea*Es^2*(Eb*Es^2*\[Sigma] + Es^2*mb*\[Sigma] - ma^2*mb*(-1 + \[Sigma]^2) + Eb*ma*(mb - mb*\[Sigma]^2) + ma*mb*(mb - mb*\[Sigma]^2)) + ma*(-(mb*(-3*Es^4*\[Sigma] + 3*Es^2*(ma^2 + ma*mb + mb^2)*(-1 + \[Sigma]^2) + ma^2*mb^2*(-1 + \[Sigma]^2)^2)) + 3*Eb*Es^2*(mb^2 + Es^2*\[Sigma] - mb^2*\[Sigma]^2 + ma*(mb - mb*\[Sigma]^2))))*d3[P, P]^2 - 3*Es^2*ma*mb*(-1 + \[Sigma]^2)*d3[P, P]^3)*d3[P, Sa]^2 - 4*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*(ma^2*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma]^2) + (Ea*Eb*(Es^2*\[Sigma] + ma*(mb - mb*\[Sigma]^2)) + Eb*ma*(mb^2 + Es^2*\[Sigma] - mb^2*\[Sigma]^2 + ma*(mb - mb*\[Sigma]^2)) + Ea*mb*(Es^2*\[Sigma] - ma^2*(-1 + \[Sigma]^2) + ma*(mb - mb*\[Sigma]^2)) + ma*mb*(mb^2 + Es^2*\[Sigma] - mb^2*\[Sigma]^2 - ma^2*(-1 + \[Sigma]^2) + ma*(mb - mb*\[Sigma]^2)))*d3[P, P] - ma*mb*(-1 + \[Sigma]^2)*d3[P, P]^2)*d3[Sa, Sa]))) + 8*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*V[1, 1]*V[2, 0] + 8*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*V[1, 1]*V[2, 0] + 8*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*V[1, 1]*V[2, 0] + 8*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*V[1, 1]*V[2, 0] - 12*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, Sa]^2*V[1, 1]*V[2, 0] - 12*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, Sa]^2*V[1, 1]*V[2, 0] - 12*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, Sa]^2*V[1, 1]*V[2, 0] - 12*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, Sa]^2*V[1, 1]*V[2, 0] + 12*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, Sa]^3*V[1, 1]*V[2, 0] + 12*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, Sa]^3*V[1, 1]*V[2, 0] + 12*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, Sa]^3*V[1, 1]*V[2, 0] + 12*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, Sa]^3*V[1, 1]*V[2, 0] + 4*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[Sa, Sa]*V[1, 1]*V[2, 0] + 4*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[Sa, Sa]*V[1, 1]*V[2, 0] + 4*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[Sa, Sa]*V[1, 1]*V[2, 0] + 4*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[Sa, Sa]*V[1, 1]*V[2, 0] - 12*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sa]*V[1, 1]*V[2, 0] - 12*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sa]*V[1, 1]*V[2, 0] - 12*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sa]*V[1, 1]*V[2, 0] - 12*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sa]*V[1, 1]*V[2, 0] - 8*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[2, 1] - 8*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[2, 1] - 8*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[2, 1] - 8*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[2, 1] - 16*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[2, 1] - 16*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[2, 1] - 16*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[2, 1] - 16*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[2, 1] + 12*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]^2*V[1, 0]*V[2, 1] + 12*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]^2*V[1, 0]*V[2, 1] + 12*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]^2*V[1, 0]*V[2, 1] + 12*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]^2*V[1, 0]*V[2, 1] - 4*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^3*V[1, 0]*V[2, 1] - 4*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^3*V[1, 0]*V[2, 1] - 4*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^3*V[1, 0]*V[2, 1] - 4*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^3*V[1, 0]*V[2, 1] + 32*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 0]*V[2, 1] + 32*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 0]*V[2, 1] + 32*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 0]*V[2, 1] + 32*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 0]*V[2, 1] + 8*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, Sa]^3*d3[P, Sb]*V[1, 0]*V[2, 1] + 8*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, Sa]^3*d3[P, Sb]*V[1, 0]*V[2, 1] + 8*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, Sa]^3*d3[P, Sb]*V[1, 0]*V[2, 1] + 8*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, Sa]^3*d3[P, Sb]*V[1, 0]*V[2, 1] - 4*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sa]*V[1, 0]*V[2, 1] - 4*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sa]*V[1, 0]*V[2, 1] - 4*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sa]*V[1, 0]*V[2, 1] - 4*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sa]*V[1, 0]*V[2, 1] + 4*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sa]*V[1, 0]*V[2, 1] + 4*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sa]*V[1, 0]*V[2, 1] + 4*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sa]*V[1, 0]*V[2, 1] + 4*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sa]*V[1, 0]*V[2, 1] - 8*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sa]*V[1, 0]*V[2, 1] - 8*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sa]*V[1, 0]*V[2, 1] - 8*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sa]*V[1, 0]*V[2, 1] - 8*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sa]*V[1, 0]*V[2, 1] + 32*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[2, 1] + 32*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[2, 1] + 32*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[2, 1] + 32*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[2, 1] - 32*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[2, 1] - 32*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[2, 1] - 32*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[2, 1] - 32*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[2, 1] + 16*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[2, 1] + 16*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[2, 1] + 16*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[2, 1] + 16*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[2, 1] - 32*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 0]*V[2, 1] - 32*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 0]*V[2, 1] - 32*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 0]*V[2, 1] - 32*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 0]*V[2, 1] - 8*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, Sa]^3*eps3d[b, P, Sb]*Pv[P]*V[1, 0]*V[2, 1] - 8*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, Sa]^3*eps3d[b, P, Sb]*Pv[P]*V[1, 0]*V[2, 1] - 8*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, Sa]^3*eps3d[b, P, Sb]*Pv[P]*V[1, 0]*V[2, 1] - 8*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, Sa]^3*eps3d[b, P, Sb]*Pv[P]*V[1, 0]*V[2, 1] + 8*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 0]*V[2, 1] + 8*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 0]*V[2, 1] + 8*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 0]*V[2, 1] + 8*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 0]*V[2, 1] - 16*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[Sa]*V[1, 0]*V[2, 1] - 16*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[Sa]*V[1, 0]*V[2, 1] - 16*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[Sa]*V[1, 0]*V[2, 1] - 16*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[Sa]*V[1, 0]*V[2, 1] + 16*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sa]^2*d3[b, Sb]*d3[P, P]^2*V[1, 1]*V[2, 1] + 16*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sa]^2*d3[b, Sb]*d3[P, P]^2*V[1, 1]*V[2, 1] + 16*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sa]^2*d3[b, Sb]*d3[P, P]^2*V[1, 1]*V[2, 1] + 16*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sa]^2*d3[b, Sb]*d3[P, P]^2*V[1, 1]*V[2, 1] + 32*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, Sa]^3*d3[b, Sb]*d3[P, P]^2*V[1, 1]*V[2, 1] + 32*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, Sa]^3*d3[b, Sb]*d3[P, P]^2*V[1, 1]*V[2, 1] + 32*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, Sa]^3*d3[b, Sb]*d3[P, P]^2*V[1, 1]*V[2, 1] + 32*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, Sa]^3*d3[b, Sb]*d3[P, P]^2*V[1, 1]*V[2, 1] + 4*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*V[1, 1]*V[2, 1] + 4*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*V[1, 1]*V[2, 1] + 4*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*V[1, 1]*V[2, 1] + 4*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*V[1, 1]*V[2, 1] + 8*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*V[1, 1]*V[2, 1] + 8*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*V[1, 1]*V[2, 1] + 8*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*V[1, 1]*V[2, 1] + 8*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*V[1, 1]*V[2, 1] + 8*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 1]*V[2, 1] + 8*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 1]*V[2, 1] + 8*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 1]*V[2, 1] + 8*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 1]*V[2, 1] + 16*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 1]*V[2, 1] + 16*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 1]*V[2, 1] + 16*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 1]*V[2, 1] + 16*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[1, 1]*V[2, 1] - 4*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*V[1, 1]*V[2, 1] - 4*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*V[1, 1]*V[2, 1] - 4*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*V[1, 1]*V[2, 1] - 4*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*V[1, 1]*V[2, 1] + 4*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, Sa]^3*d3[P, Sb]*V[1, 1]*V[2, 1] + 4*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, Sa]^3*d3[P, Sb]*V[1, 1]*V[2, 1] + 4*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, Sa]^3*d3[P, Sb]*V[1, 1]*V[2, 1] + 4*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, Sa]^3*d3[P, Sb]*V[1, 1]*V[2, 1] - 4*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sa]*V[1, 1]*V[2, 1] - 4*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sa]*V[1, 1]*V[2, 1] - 4*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sa]*V[1, 1]*V[2, 1] - 4*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sa]*V[1, 1]*V[2, 1] - 8*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sa]*V[1, 1]*V[2, 1] - 8*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sa]*V[1, 1]*V[2, 1] - 8*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sa]*V[1, 1]*V[2, 1] - 8*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sa]*V[1, 1]*V[2, 1] + 4*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*V[1, 1]*V[2, 1] + 4*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*V[1, 1]*V[2, 1] + 4*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*V[1, 1]*V[2, 1] + 4*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*V[1, 1]*V[2, 1] - 4*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sa]*V[1, 1]*V[2, 1] - 4*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sa]*V[1, 1]*V[2, 1] - 4*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sa]*V[1, 1]*V[2, 1] - 4*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sa]*V[1, 1]*V[2, 1] - 8*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sb]*V[1, 1]*V[2, 1] - 8*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sb]*V[1, 1]*V[2, 1] - 8*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sb]*V[1, 1]*V[2, 1] - 8*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sb]*V[1, 1]*V[2, 1] - 16*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[Sa, Sb]*V[1, 1]*V[2, 1] - 16*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[Sa, Sb]*V[1, 1]*V[2, 1] - 16*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[Sa, Sb]*V[1, 1]*V[2, 1] - 16*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[Sa, Sb]*V[1, 1]*V[2, 1] + 32*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, Sa]^3*d3[P, P]^2*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 32*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, Sa]^3*d3[P, P]^2*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 32*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, Sa]^3*d3[P, P]^2*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 32*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, Sa]^3*d3[P, P]^2*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 8*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 8*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 8*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 8*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[2, 1] - 8*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sa]*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[2, 1] - 8*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sa]*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[2, 1] - 8*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sa]*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[2, 1] - 8*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sa]*eps3d[b, P, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 16*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 16*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 16*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 16*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 4*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 4*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 4*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 4*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] - 4*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sa]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] - 4*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sa]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] - 4*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sa]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] - 4*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sa]*eps3d[P, Sa, Sb]*Pv[b]*V[1, 1]*V[2, 1] + 16*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 16*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 16*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 16*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 4*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, Sa]^3*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 4*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, Sa]^3*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 4*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, Sa]^3*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 4*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, Sa]^3*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[2, 1] - 4*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[2, 1] - 4*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[2, 1] - 4*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[2, 1] - 4*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sa]*eps3d[b, P, Sb]*Pv[P]*V[1, 1]*V[2, 1] - 4*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[b, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 1] - 4*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[b, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 1] - 4*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[b, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 1] - 4*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[b, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 4*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sa]*eps3d[b, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 4*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sa]*eps3d[b, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 4*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sa]*eps3d[b, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 4*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sa]*eps3d[b, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 8*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 8*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 8*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 1] + 8*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*eps3d[P, Sa, Sb]*Pv[P]*V[1, 1]*V[2, 1] - 16*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[b, P, Sb]*Pv[Sa]*V[1, 1]*V[2, 1] - 16*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[b, P, Sb]*Pv[Sa]*V[1, 1]*V[2, 1] - 16*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[b, P, Sb]*Pv[Sa]*V[1, 1]*V[2, 1] - 16*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[b, P, Sb]*Pv[Sa]*V[1, 1]*V[2, 1] - 8*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*eps3d[P, Sa, Sb]*Pv[Sa]*V[1, 1]*V[2, 1] - 8*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*eps3d[P, Sa, Sb]*Pv[Sa]*V[1, 1]*V[2, 1] - 8*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*eps3d[P, Sa, Sb]*Pv[Sa]*V[1, 1]*V[2, 1] - 8*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*eps3d[P, Sa, Sb]*Pv[Sa]*V[1, 1]*V[2, 1] + 32*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]*V[2, 0]*V[2, 1] + 32*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]*V[2, 0]*V[2, 1] + 32*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]*V[2, 0]*V[2, 1] + 32*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]*V[2, 0]*V[2, 1] + 16*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[2, 0]*V[2, 1] + 16*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[2, 0]*V[2, 1] + 16*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[2, 0]*V[2, 1] + 16*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[2, 0]*V[2, 1] - 32*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[b]*V[2, 0]*V[2, 1] - 32*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[b]*V[2, 0]*V[2, 1] - 32*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[b]*V[2, 0]*V[2, 1] - 32*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[b]*V[2, 0]*V[2, 1] + 32*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*Pv[P]*V[2, 0]*V[2, 1] + 32*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*Pv[P]*V[2, 0]*V[2, 1] + 32*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*Pv[P]*V[2, 0]*V[2, 1] + 32*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*Pv[P]*V[2, 0]*V[2, 1] - 16*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[2, 0]*V[2, 1] - 16*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[2, 0]*V[2, 1] - 16*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[2, 0]*V[2, 1] - 16*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[2, 0]*V[2, 1] - 32*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[b, Sa, Sb]*Pv[P]*V[2, 0]*V[2, 1] - 32*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[b, Sa, Sb]*Pv[P]*V[2, 0]*V[2, 1] - 32*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[b, Sa, Sb]*Pv[P]*V[2, 0]*V[2, 1] - 32*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[b, Sa, Sb]*Pv[P]*V[2, 0]*V[2, 1] - 16*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*eps3d[P, Sa, Sb]*Pv[P]*V[2, 0]*V[2, 1] - 16*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*eps3d[P, Sa, Sb]*Pv[P]*V[2, 0]*V[2, 1] - 16*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*eps3d[P, Sa, Sb]*Pv[P]*V[2, 0]*V[2, 1] - 16*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*eps3d[P, Sa, Sb]*Pv[P]*V[2, 0]*V[2, 1] + 16*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[Sa]*V[2, 0]*V[2, 1] + 16*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[Sa]*V[2, 0]*V[2, 1] + 16*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[Sa]*V[2, 0]*V[2, 1] + 16*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[Sa]*V[2, 0]*V[2, 1] - 48*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]*d3[b, Sa]^3*d3[P, P]^2*V[0, 1]*V[3, 0] - 48*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]*d3[b, Sa]^3*d3[P, P]^2*V[0, 1]*V[3, 0] - 48*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]*d3[b, Sa]^3*d3[P, P]^2*V[0, 1]*V[3, 0] - 48*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]*d3[b, Sa]^3*d3[P, P]^2*V[0, 1]*V[3, 0] - 16*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sa]*V[0, 1]*V[3, 0] - 16*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sa]*V[0, 1]*V[3, 0] - 16*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sa]*V[0, 1]*V[3, 0] - 16*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sa]*V[0, 1]*V[3, 0] - 36*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]^2*V[0, 1]*V[3, 0] - 36*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]^2*V[0, 1]*V[3, 0] - 36*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]^2*V[0, 1]*V[3, 0] - 36*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]^2*V[0, 1]*V[3, 0] - 4*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^3*V[0, 1]*V[3, 0] - 4*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^3*V[0, 1]*V[3, 0] - 4*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^3*V[0, 1]*V[3, 0] - 4*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^3*V[0, 1]*V[3, 0] + 32*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[0, 1]*V[3, 0] + 32*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[0, 1]*V[3, 0] + 32*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[0, 1]*V[3, 0] + 32*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[0, 1]*V[3, 0] + 8*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, Sa]^3*d3[P, Sb]*V[0, 1]*V[3, 0] + 8*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, Sa]^3*d3[P, Sb]*V[0, 1]*V[3, 0] + 8*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, Sa]^3*d3[P, Sb]*V[0, 1]*V[3, 0] + 8*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, Sa]^3*d3[P, Sb]*V[0, 1]*V[3, 0] + 36*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sa]*V[0, 1]*V[3, 0] + 36*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sa]*V[0, 1]*V[3, 0] + 36*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sa]*V[0, 1]*V[3, 0] + 36*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sa]*V[0, 1]*V[3, 0] + 4*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sa]*V[0, 1]*V[3, 0] + 4*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sa]*V[0, 1]*V[3, 0] + 4*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sa]*V[0, 1]*V[3, 0] + 4*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sa]*V[0, 1]*V[3, 0] - 8*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sa]*V[0, 1]*V[3, 0] - 8*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sa]*V[0, 1]*V[3, 0] - 8*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sa]*V[0, 1]*V[3, 0] - 8*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sa]*V[0, 1]*V[3, 0] - 16*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[b]*V[0, 1]*V[3, 0] - 16*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[b]*V[0, 1]*V[3, 0] - 16*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[b]*V[0, 1]*V[3, 0] - 16*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[b]*V[0, 1]*V[3, 0] + 16*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*Pv[P]*V[0, 1]*V[3, 0] + 16*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*Pv[P]*V[0, 1]*V[3, 0] + 16*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*Pv[P]*V[0, 1]*V[3, 0] + 16*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*Pv[P]*V[0, 1]*V[3, 0] + 8*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[0, 1]*V[3, 0] + 8*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[0, 1]*V[3, 0] + 8*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[0, 1]*V[3, 0] + 8*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[0, 1]*V[3, 0] - 32*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[0, 1]*V[3, 0] - 32*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[0, 1]*V[3, 0] - 32*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[0, 1]*V[3, 0] - 32*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[0, 1]*V[3, 0] - 8*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, Sa]^3*eps3d[b, P, Sb]*Pv[P]*V[0, 1]*V[3, 0] - 8*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, Sa]^3*eps3d[b, P, Sb]*Pv[P]*V[0, 1]*V[3, 0] - 8*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, Sa]^3*eps3d[b, P, Sb]*Pv[P]*V[0, 1]*V[3, 0] - 8*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, Sa]^3*eps3d[b, P, Sb]*Pv[P]*V[0, 1]*V[3, 0] + 8*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sa]*eps3d[b, P, Sb]*Pv[P]*V[0, 1]*V[3, 0] + 8*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sa]*eps3d[b, P, Sb]*Pv[P]*V[0, 1]*V[3, 0] + 8*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sa]*eps3d[b, P, Sb]*Pv[P]*V[0, 1]*V[3, 0] + 8*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sa]*eps3d[b, P, Sb]*Pv[P]*V[0, 1]*V[3, 0] - 8*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[Sa]*V[0, 1]*V[3, 0] - 8*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[Sa]*V[0, 1]*V[3, 0] - 8*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[Sa]*V[0, 1]*V[3, 0] - 8*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[Sa]*V[0, 1]*V[3, 0] - 16*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sa]*V[1, 1]*V[3, 0] - 16*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sa]*V[1, 1]*V[3, 0] - 16*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sa]*V[1, 1]*V[3, 0] - 16*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sa]*V[1, 1]*V[3, 0] - 4*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^3*V[1, 1]*V[3, 0] - 4*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^3*V[1, 1]*V[3, 0] - 4*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^3*V[1, 1]*V[3, 0] - 4*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^3*V[1, 1]*V[3, 0] + 4*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sa]*V[1, 1]*V[3, 0] + 4*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sa]*V[1, 1]*V[3, 0] + 4*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sa]*V[1, 1]*V[3, 0] + 4*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sa]*V[1, 1]*V[3, 0] - 32*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]*d3[b, Sa]*d3[P, P]*eps3d[b, P, Sa]^2*V[1, 1]*V[3, 0] - 32*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]*d3[b, Sa]*d3[P, P]*eps3d[b, P, Sa]^2*V[1, 1]*V[3, 0] - 32*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]*d3[b, Sa]*d3[P, P]*eps3d[b, P, Sa]^2*V[1, 1]*V[3, 0] - 32*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]*d3[b, Sa]*d3[P, P]*eps3d[b, P, Sa]^2*V[1, 1]*V[3, 0] + 16*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]^2*V[1, 1]*V[3, 0] + 16*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]^2*V[1, 1]*V[3, 0] + 16*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]^2*V[1, 1]*V[3, 0] + 16*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]^2*V[1, 1]*V[3, 0] + 32*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[b]*V[1, 1]*V[3, 0] + 32*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[b]*V[1, 1]*V[3, 0] + 32*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[b]*V[1, 1]*V[3, 0] + 32*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[b]*V[1, 1]*V[3, 0] + 8*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 1]*V[3, 0] + 8*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 1]*V[3, 0] + 8*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 1]*V[3, 0] + 8*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sb]*eps3d[b, P, Sa]*Pv[P]*V[1, 1]*V[3, 0] - 32*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sa]*Pv[Sa]*V[1, 1]*V[3, 0] - 32*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sa]*Pv[Sa]*V[1, 1]*V[3, 0] - 32*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sa]*Pv[Sa]*V[1, 1]*V[3, 0] - 32*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*eps3d[b, P, Sa]*Pv[Sa]*V[1, 1]*V[3, 0] - 8*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[Sa]*V[1, 1]*V[3, 0] - 8*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[Sa]*V[1, 1]*V[3, 0] - 8*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[Sa]*V[1, 1]*V[3, 0] - 8*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*eps3d[b, P, Sa]*Pv[Sa]*V[1, 1]*V[3, 0] + 48*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]*d3[b, Sa]^3*d3[P, P]*V[0, 0]*V[3, 1] + 48*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]*d3[b, Sa]^3*d3[P, P]*V[0, 0]*V[3, 1] + 48*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]*d3[b, Sa]^3*d3[P, P]*V[0, 0]*V[3, 1] + 48*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]*d3[b, Sa]^3*d3[P, P]*V[0, 0]*V[3, 1] - 72*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*V[0, 0]*V[3, 1] - 72*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*V[0, 0]*V[3, 1] - 72*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*V[0, 0]*V[3, 1] - 72*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]*V[0, 0]*V[3, 1] + 144*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*V[0, 0]*V[3, 1] + 144*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*V[0, 0]*V[3, 1] + 144*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*V[0, 0]*V[3, 1] + 144*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*V[0, 0]*V[3, 1] + 108*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, Sa]^2*V[0, 0]*V[3, 1] + 108*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, Sa]^2*V[0, 0]*V[3, 1] + 108*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, Sa]^2*V[0, 0]*V[3, 1] + 108*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, Sa]^2*V[0, 0]*V[3, 1] + 36*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, Sa]^3*V[0, 0]*V[3, 1] + 36*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, Sa]^3*V[0, 0]*V[3, 1] + 36*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, Sa]^3*V[0, 0]*V[3, 1] + 36*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, Sa]^3*V[0, 0]*V[3, 1] - 36*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[Sa, Sa]*V[0, 0]*V[3, 1] - 36*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[Sa, Sa]*V[0, 0]*V[3, 1] - 36*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[Sa, Sa]*V[0, 0]*V[3, 1] - 36*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[Sa, Sa]*V[0, 0]*V[3, 1] - 36*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sa]*V[0, 0]*V[3, 1] - 36*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sa]*V[0, 0]*V[3, 1] - 36*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sa]*V[0, 0]*V[3, 1] - 36*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sa]*V[0, 0]*V[3, 1] + 48*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sa]^2*d3[b, Sb]*d3[P, P]^2*V[0, 1]*V[3, 1] + 48*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sa]^2*d3[b, Sb]*d3[P, P]^2*V[0, 1]*V[3, 1] + 48*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sa]^2*d3[b, Sb]*d3[P, P]^2*V[0, 1]*V[3, 1] + 48*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]*d3[b, Sa]^2*d3[b, Sb]*d3[P, P]^2*V[0, 1]*V[3, 1] + 96*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, Sa]^3*d3[b, Sb]*d3[P, P]^2*V[0, 1]*V[3, 1] + 96*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, Sa]^3*d3[b, Sb]*d3[P, P]^2*V[0, 1]*V[3, 1] + 96*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, Sa]^3*d3[b, Sb]*d3[P, P]^2*V[0, 1]*V[3, 1] + 96*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, Sa]^3*d3[b, Sb]*d3[P, P]^2*V[0, 1]*V[3, 1] + 12*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*V[0, 1]*V[3, 1] + 12*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*V[0, 1]*V[3, 1] + 12*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*V[0, 1]*V[3, 1] + 12*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*V[0, 1]*V[3, 1] + 48*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*V[0, 1]*V[3, 1] + 48*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*V[0, 1]*V[3, 1] + 48*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*V[0, 1]*V[3, 1] + 48*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]*d3[P, Sa]^2*V[0, 1]*V[3, 1] - 48*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]*V[0, 1]*V[3, 1] - 48*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]*V[0, 1]*V[3, 1] - 48*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]*V[0, 1]*V[3, 1] - 48*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sb]*V[0, 1]*V[3, 1] + 48*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[0, 1]*V[3, 1] + 48*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[0, 1]*V[3, 1] + 48*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[0, 1]*V[3, 1] + 48*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*V[0, 1]*V[3, 1] - 12*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*V[0, 1]*V[3, 1] - 12*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*V[0, 1]*V[3, 1] - 12*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*V[0, 1]*V[3, 1] - 12*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*d3[P, Sb]*V[0, 1]*V[3, 1] + 12*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, Sa]^3*d3[P, Sb]*V[0, 1]*V[3, 1] + 12*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, Sa]^3*d3[P, Sb]*V[0, 1]*V[3, 1] + 12*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, Sa]^3*d3[P, Sb]*V[0, 1]*V[3, 1] + 12*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, Sa]^3*d3[P, Sb]*V[0, 1]*V[3, 1] - 12*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sa]*V[0, 1]*V[3, 1] - 12*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sa]*V[0, 1]*V[3, 1] - 12*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sa]*V[0, 1]*V[3, 1] - 12*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sa]*d3[b, b]^2*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sa]*V[0, 1]*V[3, 1] - 48*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sa]*V[0, 1]*V[3, 1] - 48*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sa]*V[0, 1]*V[3, 1] - 48*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sa]*V[0, 1]*V[3, 1] - 48*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]*d3[b, Sa]*d3[b, Sb]*d3[P, P]^2*d3[Sa, Sa]*V[0, 1]*V[3, 1] + 12*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*V[0, 1]*V[3, 1] + 12*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*V[0, 1]*V[3, 1] + 12*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*V[0, 1]*V[3, 1] + 12*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sa]*d3[b, b]^2*d3[P, P]^2*d3[P, Sb]*d3[Sa, Sa]*V[0, 1]*V[3, 1] - 12*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sa]*V[0, 1]*V[3, 1] - 12*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sa]*V[0, 1]*V[3, 1] - 12*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sa]*V[0, 1]*V[3, 1] - 12*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[P, Sb]*d3[Sa, Sa]*V[0, 1]*V[3, 1] + 96*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, Sa]^3*d3[P, P]^2*eps3d[b, P, Sb]*Pv[b]*V[0, 1]*V[3, 1] + 96*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, Sa]^3*d3[P, P]^2*eps3d[b, P, Sb]*Pv[b]*V[0, 1]*V[3, 1] + 96*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, Sa]^3*d3[P, P]^2*eps3d[b, P, Sb]*Pv[b]*V[0, 1]*V[3, 1] + 96*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, Sa]^3*d3[P, P]^2*eps3d[b, P, Sb]*Pv[b]*V[0, 1]*V[3, 1] + 48*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[b]*V[0, 1]*V[3, 1] + 48*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[b]*V[0, 1]*V[3, 1] + 48*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[b]*V[0, 1]*V[3, 1] + 48*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sb]*Pv[b]*V[0, 1]*V[3, 1] - 48*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sa]*eps3d[b, P, Sb]*Pv[b]*V[0, 1]*V[3, 1] - 48*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sa]*eps3d[b, P, Sb]*Pv[b]*V[0, 1]*V[3, 1] - 48*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sa]*eps3d[b, P, Sb]*Pv[b]*V[0, 1]*V[3, 1] - 48*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sa]*eps3d[b, P, Sb]*Pv[b]*V[0, 1]*V[3, 1] + 48*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[P, Sa, Sb]*Pv[b]*V[0, 1]*V[3, 1] + 48*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[P, Sa, Sb]*Pv[b]*V[0, 1]*V[3, 1] + 48*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[P, Sa, Sb]*Pv[b]*V[0, 1]*V[3, 1] + 48*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[P, Sa, Sb]*Pv[b]*V[0, 1]*V[3, 1] + 12*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[P, Sa, Sb]*Pv[b]*V[0, 1]*V[3, 1] + 12*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[P, Sa, Sb]*Pv[b]*V[0, 1]*V[3, 1] + 12*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[P, Sa, Sb]*Pv[b]*V[0, 1]*V[3, 1] + 12*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[P, Sa, Sb]*Pv[b]*V[0, 1]*V[3, 1] - 12*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sa]*eps3d[P, Sa, Sb]*Pv[b]*V[0, 1]*V[3, 1] - 12*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sa]*eps3d[P, Sa, Sb]*Pv[b]*V[0, 1]*V[3, 1] - 12*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sa]*eps3d[P, Sa, Sb]*Pv[b]*V[0, 1]*V[3, 1] - 12*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sa]*eps3d[P, Sa, Sb]*Pv[b]*V[0, 1]*V[3, 1] + 48*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[0, 1]*V[3, 1] + 48*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[0, 1]*V[3, 1] + 48*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[0, 1]*V[3, 1] + 48*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sb]*Pv[P]*V[0, 1]*V[3, 1] + 12*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, Sa]^3*eps3d[b, P, Sb]*Pv[P]*V[0, 1]*V[3, 1] + 12*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, Sa]^3*eps3d[b, P, Sb]*Pv[P]*V[0, 1]*V[3, 1] + 12*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, Sa]^3*eps3d[b, P, Sb]*Pv[P]*V[0, 1]*V[3, 1] + 12*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, Sa]^3*eps3d[b, P, Sb]*Pv[P]*V[0, 1]*V[3, 1] - 12*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sa]*eps3d[b, P, Sb]*Pv[P]*V[0, 1]*V[3, 1] - 12*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sa]*eps3d[b, P, Sb]*Pv[P]*V[0, 1]*V[3, 1] - 12*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sa]*eps3d[b, P, Sb]*Pv[P]*V[0, 1]*V[3, 1] - 12*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sa]*eps3d[b, P, Sb]*Pv[P]*V[0, 1]*V[3, 1] - 48*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[b, Sa, Sb]*Pv[P]*V[0, 1]*V[3, 1] - 48*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[b, Sa, Sb]*Pv[P]*V[0, 1]*V[3, 1] - 48*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[b, Sa, Sb]*Pv[P]*V[0, 1]*V[3, 1] - 48*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[b, Sa, Sb]*Pv[P]*V[0, 1]*V[3, 1] - 12*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[b, Sa, Sb]*Pv[P]*V[0, 1]*V[3, 1] - 12*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[b, Sa, Sb]*Pv[P]*V[0, 1]*V[3, 1] - 12*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[b, Sa, Sb]*Pv[P]*V[0, 1]*V[3, 1] - 12*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[b, Sa, Sb]*Pv[P]*V[0, 1]*V[3, 1] + 12*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sa]*eps3d[b, Sa, Sb]*Pv[P]*V[0, 1]*V[3, 1] + 12*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sa]*eps3d[b, Sa, Sb]*Pv[P]*V[0, 1]*V[3, 1] + 12*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sa]*eps3d[b, Sa, Sb]*Pv[P]*V[0, 1]*V[3, 1] + 12*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^2*d3[P, P]^2*d3[Sa, Sa]*eps3d[b, Sa, Sb]*Pv[P]*V[0, 1]*V[3, 1] + 72*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[3, 1] + 72*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[3, 1] + 72*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[3, 1] + 72*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[Sa, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[3, 1] - 144*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[3, 1] - 144*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[3, 1] - 144*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[3, 1] - 144*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[P, Sa]*V[1, 0]*V[3, 1] - 72*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]^2*V[1, 0]*V[3, 1] - 72*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]^2*V[1, 0]*V[3, 1] - 72*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]^2*V[1, 0]*V[3, 1] - 72*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[P, Sb]*d3[b, b]^2*d3[b, Sa]*d3[P, P]*d3[P, Sa]^2*V[1, 0]*V[3, 1] - 36*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^3*V[1, 0]*V[3, 1] - 36*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^3*V[1, 0]*V[3, 1] - 36*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^3*V[1, 0]*V[3, 1] - 36*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^3*V[1, 0]*V[3, 1] + 36*Ea^3*Eb^3*ma^2*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sa]*V[1, 0]*V[3, 1] + 36*Ea^2*Eb^3*ma^3*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sa]*V[1, 0]*V[3, 1] + 36*Ea^3*Eb^2*ma^2*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sa]*V[1, 0]*V[3, 1] + 36*Ea^2*Eb^2*ma^3*mb*Sqrt[-1 + \[Sigma]^2]*cross[b, Sb]*d3[b, b]^2*d3[P, P]^2*d3[P, Sa]*d3[Sa, Sa]*V[1, 0]*V[3, 1]))/(ma^4*(Ea + ma)*mb^2*(Eb + mb)*(-1 + \[Sigma])*(1 + \[Sigma])*Sqrt[-1 + \[Sigma]^2]*d3[b, b]^5*d3[P, P]^2));


(* ::Section::Closed:: *)
(*(4, 0)*)


(* ::Subsection::Closed:: *)
(*Impulse \!\(\*SubscriptBox[\(\[CapitalDelta]P\), \(\[Perpendicular]\)]\)*)


\[CapitalDelta]PEik[4,0]=(G^2*(-45*Es^6*mb*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[4, 0, {3}]*d3[b, b]^2*d3[P, P]^3*d3[P, Sa]^4*Pv[b] - 15*Es^4*ma^2*mb*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[4, 0, {2}]*d3[b, b]*d3[P, P]^2*d3[P, Sa]^2*(7*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, Sa]^2*d3[P, P]*Pv[b] + d3[b, b]*((ma^2*mb^2*(-1 + \[Sigma]^2) + 3*Es^2*d3[P, P])*d3[P, Sa]^2 - 4*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*d3[Sa, Sa])*Pv[b] + 2*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, b]*d3[b, Sa]*(d3[P, Sa]*Pv[P] - d3[P, P]*Pv[Sa])) - 15*Es^2*ma^4*mb*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[4, 0, {1}]*d3[P, P]*(63*ma^4*mb^4*(-1 + \[Sigma]^2)^2*d3[b, Sa]^4*d3[P, P]^2*Pv[b] - 14*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, b]*d3[b, Sa]^2*d3[P, P]*(-((3*ma^2*mb^2*(-1 + \[Sigma]^2) + Es^2*d3[P, P])*d3[P, Sa]^2) + 4*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*d3[Sa, Sa])*Pv[b] + d3[b, b]^2*((3*ma^4*mb^4*(-1 + \[Sigma]^2)^2 + 2*Es^2*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P] + 3*Es^4*d3[P, P]^2)*d3[P, Sa]^4 - 8*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*(ma^2*mb^2*(-1 + \[Sigma]^2) + Es^2*d3[P, P])*d3[P, Sa]^2*d3[Sa, Sa] + 8*ma^4*mb^4*(-1 + \[Sigma]^2)^2*d3[P, P]^2*d3[Sa, Sa]^2)*Pv[b] + 4*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, b]^2*d3[b, Sa]*((3*ma^2*mb^2*(-1 + \[Sigma]^2) + Es^2*d3[P, P])*d3[P, Sa]^2 - 4*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*d3[Sa, Sa])*(d3[P, Sa]*Pv[P] - d3[P, P]*Pv[Sa]) - 28*ma^4*mb^4*(-1 + \[Sigma]^2)^2*d3[b, b]*d3[b, Sa]^3*d3[P, P]*(-(d3[P, Sa]*Pv[P]) + d3[P, P]*Pv[Sa])) + 8*Ea^2*Eb^2*ma^3*Sqrt[-1 + \[Sigma]^2]*Sqrt[d3[b, b]]*(d3[b, b]^2*d3[P, Sa]*(d3[P, Sa]^2 - d3[P, P]*d3[Sa, Sa])*(d3[P, Sa]*Pv[P] - d3[P, P]*Pv[Sa])*(d3[P, P]*(3*V[2, 0]*V[3, 0] - V[1, 0]*(V[3, 0] - 30*V[4, 0])) - 5*(V[2, 0]^2 + 6*V[0, 0]*V[4, 0])) + 16*d3[b, Sa]*d3[P, P]^2*(2*cross[b, P]*d3[b, Sa]*d3[P, Sa]*eps3d[b, P, Sa]*V[1, 0]*V[3, 0] + 2*d3[P, Sa]*eps3d[b, P, Sa]^2*Pv[b]*(2*V[1, 0] - V[2, 0])*V[3, 0] + 2*d3[b, Sa]*eps3d[b, P, Sa]*(cross[b, Sa]*d3[P, P] + eps3d[b, P, Sa]*Pv[P])*V[2, 0]*V[3, 0] + 3*d3[b, Sa]^2*d3[P, Sa]*Pv[b]*(-4*V[0, 0]*V[4, 0] + d3[P, P]*V[1, 0]*(V[3, 0] + 4*V[4, 0]))) - 2*d3[b, b]*d3[P, P]*d3[P, Sa]*(eps3d[b, P, Sa]*(-3*cross[b, P]*(d3[P, Sa]^2 - d3[P, P]*d3[Sa, Sa])*V[1, 0] - 2*eps3d[b, P, Sa]*(d3[P, Sa]*Pv[P] - d3[P, P]*Pv[Sa])*(2*V[1, 0] - 3*V[2, 0]))*V[3, 0] + d3[b, Sa]^2*(-(d3[P, Sa]*Pv[P]) + d3[P, P]*Pv[Sa])*(-60*V[0, 0]*V[4, 0] + d3[P, P]*(2*V[2, 0]*V[3, 0] + 3*V[1, 0]*(V[3, 0] + 20*V[4, 0]))) + d3[b, Sa]*(d3[P, Sa]^2*Pv[b]*(3*(V[2, 0]^2 + 14*V[0, 0]*V[4, 0]) - d3[P, P]*(V[2, 0]*V[3, 0] + V[1, 0]*(22*V[3, 0] + 42*V[4, 0]))) + d3[P, P]*(-2*cross[P, Sa]*eps3d[b, P, Sa]*(V[1, 0] + 4*V[2, 0])*V[3, 0] + d3[Sa, Sa]*Pv[b]*(-3*(V[2, 0]^2 + 14*V[0, 0]*V[4, 0]) + d3[P, P]*(V[2, 0]*V[3, 0] + V[1, 0]*(22*V[3, 0] + 42*V[4, 0])))))))))/(ma^5*mb^2*(-1 + \[Sigma]^2)^(3/2)*d3[b, b]^(11/2)*d3[P, P]^3);


(* ::Subsection::Closed:: *)
(*Spin Kick Subscript[\[CapitalDelta]S, a]*)


\[CapitalDelta]SaEik[4,0]=(-2*G^2*(18*Es^6*mb*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[4, 0, {3}]*cross[P, Sa]*d3[b, b]^(5/2)*d3[P, P]^2*d3[P, Sa]^3 + 3*Es^4*ma^2*mb*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[4, 0, {2}]*d3[b, b]^(3/2)*d3[P, P]*d3[P, Sa]*(5*ma^2*mb^2*(-1 + \[Sigma]^2)*cross[b, Sa]*d3[b, Sa]*d3[P, P]*d3[P, Sa] + cross[P, Sa]*(5*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, Sa]^2*d3[P, P] + 2*d3[b, b]*((ma^2*mb^2*(-1 + \[Sigma]^2) + 3*Es^2*d3[P, P])*d3[P, Sa]^2 - 2*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*d3[Sa, Sa]))) + 6*Es^2*ma^4*mb*Pi*\[Xi]*(-1 + \[Sigma]^2)*A[4, 0, {1}]*Sqrt[d3[b, b]]*(5*ma^2*mb^2*(-1 + \[Sigma]^2)*cross[b, Sa]*d3[b, Sa]*d3[P, P]*(7*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, Sa]^2*d3[P, P] + d3[b, b]*((3*ma^2*mb^2*(-1 + \[Sigma]^2) + Es^2*d3[P, P])*d3[P, Sa]^2 - 4*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*d3[Sa, Sa])) + cross[P, Sa]*d3[b, b]*d3[P, Sa]*(5*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[b, Sa]^2*d3[P, P]*(3*ma^2*mb^2*(-1 + \[Sigma]^2) + Es^2*d3[P, P]) + d3[b, b]*((3*ma^4*mb^4*(-1 + \[Sigma]^2)^2 + 2*Es^2*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P] + 3*Es^4*d3[P, P]^2)*d3[P, Sa]^2 - 4*ma^2*mb^2*(-1 + \[Sigma]^2)*d3[P, P]*(ma^2*mb^2*(-1 + \[Sigma]^2) + Es^2*d3[P, P])*d3[Sa, Sa]))) - 4*Ea^2*Eb^2*ma^3*Sqrt[-1 + \[Sigma]^2]*(-8*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]^2*V[1, 0]*V[3, 0] - 2*cross[b, P]*d3[b, b]^2*d3[P, Sa]^4*V[1, 0]*V[3, 0] + 2*cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*d3[Sa, Sa]*V[1, 0]*V[3, 0] - 12*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[3, 0] + 20*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[3, 0] + 2*d3[b, b]^2*d3[P, Sa]^3*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[3, 0] - 4*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sa]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[3, 0] + 2*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sa]*Pv[Sa]*V[1, 0]*V[3, 0] - 8*cross[b, P]*d3[b, Sa]^4*d3[P, P]^2*V[2, 0]*V[3, 0] - 6*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]^2*V[2, 0]*V[3, 0] - cross[b, P]*d3[b, b]^2*d3[P, Sa]^4*V[2, 0]*V[3, 0] + 2*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[Sa, Sa]*V[2, 0]*V[3, 0] + cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*d3[Sa, Sa]*V[2, 0]*V[3, 0] - 40*d3[b, Sa]^3*d3[P, P]^2*eps3d[b, P, Sa]*Pv[b]*V[2, 0]*V[3, 0] - 10*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sa]*Pv[b]*V[2, 0]*V[3, 0] + 2*d3[b, b]*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sa]*eps3d[b, P, Sa]*Pv[b]*V[2, 0]*V[3, 0] - 20*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*Pv[P]*V[2, 0]*V[3, 0] - 5*d3[b, b]^2*d3[P, Sa]^3*eps3d[b, P, Sa]*Pv[P]*V[2, 0]*V[3, 0] + d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sa]*eps3d[b, P, Sa]*Pv[P]*V[2, 0]*V[3, 0] + 32*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*eps3d[b, P, Sa]*Pv[Sa]*V[2, 0]*V[3, 0] + 4*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sa]*Pv[Sa]*V[2, 0]*V[3, 0] - 48*cross[b, P]*d3[b, Sa]^4*d3[P, P]^2*V[1, 0]*V[4, 0] - 48*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]^2*V[1, 0]*V[4, 0] - 6*cross[b, P]*d3[b, b]^2*d3[P, Sa]^4*V[1, 0]*V[4, 0] + 24*cross[b, P]*d3[b, b]*d3[b, Sa]^2*d3[P, P]^2*d3[Sa, Sa]*V[1, 0]*V[4, 0] + 6*cross[b, P]*d3[b, b]^2*d3[P, P]*d3[P, Sa]^2*d3[Sa, Sa]*V[1, 0]*V[4, 0] - 48*d3[b, Sa]^3*d3[P, P]^2*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[4, 0] - 24*d3[b, b]*d3[b, Sa]*d3[P, P]*d3[P, Sa]^2*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[4, 0] + 24*d3[b, b]*d3[b, Sa]*d3[P, P]^2*d3[Sa, Sa]*eps3d[b, P, Sa]*Pv[b]*V[1, 0]*V[4, 0] - 24*d3[b, b]*d3[b, Sa]^2*d3[P, P]*d3[P, Sa]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[4, 0] - 6*d3[b, b]^2*d3[P, Sa]^3*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[4, 0] + 6*d3[b, b]^2*d3[P, P]*d3[P, Sa]*d3[Sa, Sa]*eps3d[b, P, Sa]*Pv[P]*V[1, 0]*V[4, 0] + cross[b, Sa]*d3[b, b]*d3[P, Sa]*(d3[b, b]*(d3[P, Sa]^2 - d3[P, P]*d3[Sa, Sa])*(-3*(V[2, 0]^2 + 6*V[0, 0]*V[4, 0]) + d3[P, P]*(2*V[2, 0]*V[3, 0] + 3*V[1, 0]*(V[3, 0] + 8*V[4, 0]))) + 2*d3[P, P]*(2*eps3d[b, P, Sa]^2*(2*V[1, 0] - 3*V[2, 0])*V[3, 0] + d3[b, Sa]^2*(-36*V[0, 0]*V[4, 0] + d3[P, P]*V[1, 0]*(5*V[3, 0] + 48*V[4, 0])))) + cross[P, Sa]*d3[b, b]*d3[b, Sa]*(2*d3[P, P]*(6*eps3d[b, P, Sa]^2*V[2, 0]*V[3, 0] + d3[b, Sa]^2*(d3[P, P]*(-2*V[2, 0]*V[3, 0] + 3*V[1, 0]*(V[3, 0] - 4*V[4, 0])) - 12*V[0, 0]*V[4, 0])) + d3[b, b]*(d3[P, P]*d3[Sa, Sa]*(-V[2, 0]^2 + d3[P, P]*(V[2, 0]*V[3, 0] - 3*V[1, 0]*(V[3, 0] - 2*V[4, 0])) + 18*V[0, 0]*V[4, 0]) + d3[P, Sa]^2*(3*(V[2, 0]^2 - 18*V[0, 0]*V[4, 0]) + d3[P, P]*(-3*V[2, 0]*V[3, 0] + V[1, 0]*(7*V[3, 0] + 30*V[4, 0]))))))))/(ma^5*mb^2*(-1 + \[Sigma]^2)^(3/2)*d3[b, b]^5*d3[P, P]^2);

